Two-loop analysis of the pion-mass dependence of the $\rho$ meson

Analyzing the pion-mass dependence of $\pi\pi$ scattering phase shifts beyond the low-energy region requires the unitarization of the amplitudes from chiral perturbation theory. In the two-flavor theory, unitarization via the inverse-amplitude method (IAM) can be justified from dispersion relations, which is therefore expected to provide reliable predictions for the pion-mass dependence of results from lattice QCD calculations. In this work, we provide compact analytic expression for the two-loop partial-wave amplitudes for $J=0,1,2$ required for the IAM at subleading order. To analyze the pion-mass dependence of recent lattice QCD results for the $P$-wave, we develop a fit strategy that for the first time allows us to perform stable two-loop IAM fits and assess the chiral convergence of the IAM approach. While the comparison of subsequent orders suggests a breakdown scale not much below the $\rho$ mass, a detailed understanding of the systematic uncertainties of lattice QCD data is critical to obtain acceptable fits, especially at larger pion masses.

==> anc/pion_pion_nnlo.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    195353,       5072]
NotebookOptionsPosition[    182009,       4895]
NotebookOutlinePosition[    182581,       4914]
CellTagsIndexPosition[    182538,       4911]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Analytic representation of  the two - loop \[Pi]\[Pi] - scattering  S, P, and \
D waves\
\>", "Title",
 CellChangeTimes->{{3.8081123090309877`*^9, 3.808112366703723*^9}, 
   3.8081218244476423`*^9},
 TextAlignment->Center,ExpressionUUID->"398b109a-f73d-47a0-88c8-a3edb0ffb10b"],

Cell[CellGroupData[{

Cell["Notation", "Section",
 CellChangeTimes->{{3.808112396259184*^9, 
  3.808112400225453*^9}},ExpressionUUID->"1c2025a5-88a9-49f0-8650-\
f8e08ebf9182"],

Cell[CellGroupData[{

Cell["\<\
Each partial wave is labeled as tIJ, where I and J denote the isospin and \
angular momentum, respectively. \
\>", "Item",
 CellChangeTimes->{{3.808116142031733*^9, 3.808116169018613*^9}, {
  3.808118238993978*^9, 
  3.808118238994069*^9}},ExpressionUUID->"6cc3aad4-ace8-41dd-8798-\
dedc9232e12c"],

Cell["\<\
s is the center-of-mass energy, M stands for the physical pion mass, F \
corresponds to the pion decay constant in the chiral limit, and \[Mu] is the \
renormalization scale. \
\>", "Item",
 CellChangeTimes->{{3.808116142031733*^9, 3.808116169018613*^9}, {
  3.808118240126287*^9, 3.808118268813924*^9}, {3.808118769931024*^9, 
  3.80811877778693*^9}, {3.8081188233461847`*^9, 3.808118842874577*^9}, {
  3.808119040377466*^9, 3.808119051449336*^9}, {3.808121844227036*^9, 
  3.8081218494838657`*^9}},ExpressionUUID->"47d1c099-d87a-409c-906b-\
d747c5b37673"],

Cell["\<\
In addition, the phase space, one-loop function, and polylogarithms are \
denoted as\
\>", "Item",
 CellChangeTimes->{{3.80811885601919*^9, 3.808118870746348*^9}, {
   3.80811898015382*^9, 3.80811903589738*^9}, 
   3.80812185521152*^9},ExpressionUUID->"b4acdaac-b0b6-4f97-8b94-\
56601e06d498"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"repL", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]", "\[Rule]", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"4", 
          SuperscriptBox["M", "2"]}], "s"]}]]}], ",", 
     RowBox[{"L", "\[Rule]", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"4", 
             SuperscriptBox["M", "2"]}], "s"]}]]}], 
        RowBox[{"1", "-", 
         SqrtBox[
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"4", 
             SuperscriptBox["M", "2"]}], "s"]}]]}]], "]"}]}], ",", 
     RowBox[{"P3p", "\[Rule]", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}], "s"]}]]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}], "s"]}]], "+", "1"}]]}], "]"}]}], 
     ",", 
     RowBox[{"P3m", "\[Rule]", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}], "s"]}]]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}], "s"]}]], "-", "1"}]]}], "]"}]}], 
     ",", 
     RowBox[{"P2m", "\[Rule]", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}], "s"]}]]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}], "s"]}]], "-", "1"}]]}], "]"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761321716933042*^9, 3.761321787263578*^9}, {
   3.808113678825774*^9, 3.8081137061372766`*^9}, {3.8081137474165373`*^9, 
   3.808113832291843*^9}, 3.808113870809292*^9, 3.8081143935108128`*^9, {
   3.8081149111233807`*^9, 3.80811491545846*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"ace9b3f0-1f21-42e5-b8eb-43f7f1beffe3"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "2"]}], TraditionalForm]],ExpressionUUID->
  "81a74a00-3bf5-49b3-8e05-48a71912fbbd"],
 ")"
}], "Section",
 CellChangeTimes->{{3.805632604890424*^9, 3.8056326158465977`*^9}, {
  3.805710993761894*^9, 3.805711005779007*^9}, {3.808112379584684*^9, 
  3.808112379648552*^9}},ExpressionUUID->"c2001798-9374-4146-822b-\
7ca71de5bb3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t200", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"2", "s"}], "-", 
     SuperscriptBox["M", "2"]}], 
    RowBox[{"32", "\[Pi]", " ", 
     SuperscriptBox["F", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8081124985591717`*^9, 3.808112542571177*^9}, {
  3.8081139288557034`*^9, 3.808113932904945*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"ad37bbf6-51e3-41f3-b73b-768f9248496d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t220", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"s", "-", 
      RowBox[{"2", 
       SuperscriptBox["M", "2"]}]}], 
     RowBox[{"32", "\[Pi]", " ", 
      SuperscriptBox["F", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8081125493857203`*^9, 3.808112555006921*^9}, {
  3.808113935223672*^9, 3.808113935671567*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"7c5649aa-c8ae-401b-bf1b-fa3c5f2e19cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t211", "=", 
   FractionBox[
    RowBox[{"s", "-", 
     RowBox[{"4", 
      SuperscriptBox["M", "2"]}]}], 
    RowBox[{"96", "\[Pi]", " ", 
     SuperscriptBox["F", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.808112559854735*^9, 3.808112584302772*^9}, {
  3.8081139381677017`*^9, 3.808113938647579*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"f7921e19-e128-47dc-bf4b-60da124b5b12"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t202", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.8081125622547827`*^9, 3.808112568206724*^9}, {
  3.808113940631482*^9, 3.808113941095446*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"705b3362-1a05-4ef6-819c-2f2939fad92c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t222", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.8081125713584146`*^9, 3.808112571438286*^9}, {
  3.808113943015551*^9, 3.808113943479403*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"cac2e8cc-6d65-41ab-809e-159483adb5dc"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "4"]}], TraditionalForm]],ExpressionUUID->
  "ef9be059-f083-4a5d-abb1-346bdf3e8a9c"],
 ")"
}], "Section",
 CellChangeTimes->{{3.805632604890424*^9, 3.8056326158465977`*^9}, {
  3.805710993761894*^9, 
  3.805711005779007*^9}},ExpressionUUID->"86fd09eb-db6e-495f-9863-\
8f573e0aa3c8"],

Cell[CellGroupData[{

Cell["t00", "Subsection",
 CellChangeTimes->{{3.805704997020006*^9, 3.805704997461485*^9}, {
   3.805705891296883*^9, 3.805705891823895*^9}, {3.8057189705376463`*^9, 
   3.805718972575025*^9}, 
   3.8081124395993347`*^9},ExpressionUUID->"e3df5530-8d23-4518-8c1e-\
8ee832a75a10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop000", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"373", " ", 
      SuperscriptBox["M", "4"]}], "-", 
     RowBox[{"190", " ", 
      SuperscriptBox["M", "2"], " ", "s"}], "+", 
     RowBox[{"51", " ", 
      SuperscriptBox["s", "2"]}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"31", " ", 
         SuperscriptBox["M", "4"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["M", "2"], " ", "s"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], 
    RowBox[{"9216", " ", 
     SuperscriptBox["F", "4"], " ", 
     SuperscriptBox["\[Pi]", "3"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.805718900639183*^9, 3.805718900655114*^9}, 
   3.8057189949958982`*^9, 
   3.8081222394293222`*^9},ExpressionUUID->"e5787c09-6faa-4a37-bb47-\
6d7b38246227"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop001", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"36", " ", 
      SuperscriptBox["M", "6"]}], "-", 
     RowBox[{"303", " ", 
      SuperscriptBox["M", "4"], " ", "s"}], "+", 
     RowBox[{"260", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["s", "2"]}], "-", 
     RowBox[{"50", " ", 
      SuperscriptBox["s", "3"]}]}], 
    RowBox[{"9216", " ", 
     SuperscriptBox["F", "4"], " ", 
     SuperscriptBox["\[Pi]", "3"], " ", "s", " ", "\[Sigma]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8057189096727*^9, 3.8057189096797533`*^9}, 
   3.8057189968024063`*^9, 
   3.8081222399223127`*^9},ExpressionUUID->"90357319-ac38-49c8-bf77-\
213408e4345e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop002", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25", " ", 
        SuperscriptBox["M", "2"]}], "-", 
       RowBox[{"6", " ", "s"}]}], ")"}]}], 
    RowBox[{"1536", " ", 
     SuperscriptBox["F", "4"], " ", 
     SuperscriptBox["\[Pi]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"]}], "-", "s"}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.805718913786879*^9, 3.805718913794425*^9}, 
   3.805718998593079*^9, 
   3.808122240358677*^9},ExpressionUUID->"a33c1655-7081-4d35-bedb-\
eee05262373e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop00l1", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"44", " ", 
      SuperscriptBox["M", "4"]}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["M", "2"], " ", "s"}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["s", "2"]}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox["F", "4"], " ", "\[Pi]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8057188807571373`*^9, 3.805718880759309*^9}, 
   3.8057189891749287`*^9, {3.808114325142234*^9, 3.8081143261656647`*^9}, 
   3.808122240814269*^9},ExpressionUUID->"39db2141-38ea-40e2-8d2e-\
966d81657b0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop00l2", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"28", " ", 
      SuperscriptBox["M", "4"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["M", "2"], " ", "s"}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["s", "2"]}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox["F", "4"], " ", "\[Pi]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8057188853602743`*^9, 3.8057188853660307`*^9}, 
   3.805718990880143*^9, 
   3.8081222418746*^9},ExpressionUUID->"9c589a94-ae07-473d-ae87-e76ec2487a19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop00l3", "=", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["M", "4"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["F", "4"], " ", "\[Pi]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.805718891871253*^9, 3.805718891878562*^9}, 
   3.8057189930567636`*^9, 
   3.80812224262455*^9},ExpressionUUID->"c50cecc1-e6b3-4aad-8fd3-\
c3f3561680cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ret400", "=", 
   RowBox[{"c1loop000", "+", 
    RowBox[{"c1loop001", " ", "L"}], "+", 
    RowBox[{"c1loop002", " ", 
     SuperscriptBox["L", "2"]}], "+", 
    RowBox[{"c1loop00l1", " ", "lr1"}], "+", 
    RowBox[{"c1loop00l2", " ", "lr2"}], "+", 
    RowBox[{"c1loop00l3", " ", "lr3"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8056915463801937`*^9, 3.805691613095282*^9}, {
   3.8056917913178988`*^9, 3.805691791413248*^9}, 3.805692108675721*^9, {
   3.805694370838209*^9, 3.805694382501707*^9}, 3.8057050160379477`*^9, 
   3.80811248927997*^9, {3.80811361127344*^9, 3.808113611737193*^9}, {
   3.8081140159277067`*^9, 3.8081140161352386`*^9}, {3.808114293590375*^9, 
   3.808114299717658*^9}, {3.808114336166058*^9, 3.808114345429379*^9}, {
   3.808115809390354*^9, 3.8081158108772707`*^9}, {3.808122243466024*^9, 
   3.808122246675838*^9}},ExpressionUUID->"361ebedc-0169-460d-9fc2-\
490680caa24b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Imt400", "=", 
   RowBox[{"\[Sigma]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"2", "s"}], "-", 
        SuperscriptBox["M", "2"]}], 
       RowBox[{"32", "\[Pi]", " ", 
        SuperscriptBox["F", "2"]}]], ")"}], "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.805691822870105*^9, 3.805691871492505*^9}, {
   3.8056921161797743`*^9, 3.805692121539253*^9}, 3.805692165907612*^9, 
   3.808112491040012*^9, {3.8081136135134497`*^9, 3.8081136139612103`*^9}, {
   3.808114017351968*^9, 3.80811401779923*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"1240dc97-e8e7-4412-a62d-0b6b6c2f12dc"]
}, Closed]],

Cell[CellGroupData[{

Cell["t20", "Subsection",
 CellChangeTimes->{{3.805704997020006*^9, 3.805704997461485*^9}, {
   3.805705891296883*^9, 3.805705891823895*^9}, {3.8057059246731462`*^9, 
   3.8057059247358828`*^9}, 
   3.808112441391594*^9},ExpressionUUID->"a0502037-3f55-4dc4-a124-\
3ad43a94d0cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop20l1", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["M", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["M", "2"], " ", "s"}], "+", 
     SuperscriptBox["s", "2"]}], 
    RowBox[{"24", " ", 
     SuperscriptBox["F", "4"], " ", "\[Pi]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.80571901553261*^9, 3.805719016782827*^9}, 
   3.8081222476319933`*^9},ExpressionUUID->"e284bc5a-0ef2-4e27-a5b9-\
b7d56922ca53"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop20l2", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"8", " ", 
      SuperscriptBox["M", "4"]}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["M", "2"], " ", "s"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["s", "2"]}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox["F", "4"], " ", "\[Pi]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.805719026122798*^9, 3.805719027490114*^9}, 
   3.808122247980257*^9},ExpressionUUID->"5402ce2d-d95d-4600-8e29-\
9d6d2a84224a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop20l3", "=", 
   FractionBox[
    SuperscriptBox["M", "4"], 
    RowBox[{"8", " ", 
     SuperscriptBox["F", "4"], " ", "\[Pi]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8057190339094048`*^9, 3.805719035207622*^9}, 
   3.808122248427947*^9},ExpressionUUID->"6f8796b6-587e-4543-84b7-\
42b67f454ee0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop200", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"80", " ", 
      SuperscriptBox["M", "4"]}], "-", 
     RowBox[{"122", " ", 
      SuperscriptBox["M", "2"], " ", "s"}], "+", 
     RowBox[{"51", " ", 
      SuperscriptBox["s", "2"]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"31", " ", 
         SuperscriptBox["M", "4"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["M", "2"], " ", "s"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], 
    RowBox[{"18432", " ", 
     SuperscriptBox["F", "4"], " ", 
     SuperscriptBox["\[Pi]", "3"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8057190468097267`*^9, 3.805719048020606*^9}, 
   3.8081222518291187`*^9},ExpressionUUID->"838efb59-3da2-40d0-99aa-\
bc3358c7c029"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop201", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"72", " ", 
      SuperscriptBox["M", "6"]}], "-", 
     RowBox[{"93", " ", 
      SuperscriptBox["M", "4"], " ", "s"}], "+", 
     RowBox[{"52", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["s", "2"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["s", "3"]}]}], 
    RowBox[{"4608", " ", 
     SuperscriptBox["F", "4"], " ", 
     SuperscriptBox["\[Pi]", "3"], " ", "s", " ", "\[Sigma]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.805719066568488*^9, 3.805719067653206*^9}, 
   3.808122252797194*^9},ExpressionUUID->"4fb6c325-e5f0-46b2-8742-\
e64d08d2ca18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop202", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["M", "2"], "+", 
       RowBox[{"3", " ", "s"}]}], ")"}]}], 
    RowBox[{"1536", " ", 
     SuperscriptBox["F", "4"], " ", 
     SuperscriptBox["\[Pi]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"]}], "-", "s"}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8057190748693542`*^9, 3.8057190798804626`*^9}, 
   3.8081222533744717`*^9},ExpressionUUID->"49405366-2c8b-46f4-b88d-\
2168cff9430d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ret420", "=", 
   RowBox[{"c1loop200", "+", 
    RowBox[{"c1loop201", " ", "L"}], "+", 
    RowBox[{"c1loop202", " ", 
     SuperscriptBox["L", "2"]}], "+", 
    RowBox[{"c1loop20l1", " ", "lr1"}], "+", 
    RowBox[{"c1loop20l2", " ", "lr2"}], "+", 
    RowBox[{"c1loop20l3", " ", "lr3"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8056915463801937`*^9, 3.805691613095282*^9}, {
   3.8056917913178988`*^9, 3.805691791413248*^9}, 3.805692108675721*^9, {
   3.805694370838209*^9, 3.805694382501707*^9}, 3.8057050160379477`*^9, {
   3.805706654156196*^9, 3.805706664395513*^9}, 3.808112537871269*^9, {
   3.808113619545271*^9, 3.8081136199931593`*^9}, {3.8081140244077587`*^9, 
   3.808114024631174*^9}, {3.808122254598229*^9, 
   3.808122257343719*^9}},ExpressionUUID->"0cc85d0f-9cac-4255-a4fd-\
ad5c5829110f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Imt420", "=", 
   RowBox[{"\[Sigma]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"s", "-", 
         RowBox[{"2", 
          SuperscriptBox["M", "2"]}]}], 
        RowBox[{"32", "\[Pi]", " ", 
         SuperscriptBox["F", "2"]}]]}], ")"}], "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.805691822870105*^9, 3.805691871492505*^9}, {
   3.8056921161797743`*^9, 3.805692121539253*^9}, 3.805692165907612*^9, {
   3.805706532685038*^9, 3.805706544652362*^9}, 3.8081125347674522`*^9, {
   3.80811362229732*^9, 3.808113623273264*^9}, {3.808114025991568*^9, 
   3.808114026359182*^9}},
 CellLabel->
  "In[263]:=",ExpressionUUID->"f054bfcb-6053-4eed-819b-bb760d67f95b"]
}, Closed]],

Cell[CellGroupData[{

Cell["t11", "Subsection",
 CellChangeTimes->{{3.805704997020006*^9, 3.805704997461485*^9}, {
   3.805705891296883*^9, 3.805705891823895*^9}, {3.805706681195223*^9, 
   3.805706681659562*^9}, 
   3.808112455359166*^9},ExpressionUUID->"08c326be-053b-4a38-b663-\
ce4fbff146a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop11l1", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"]}], "-", "s"}], ")"}], " ", "s"}], 
    RowBox[{"48", " ", 
     SuperscriptBox["F", "4"], " ", "\[Pi]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8057191070145197`*^9, 3.805719108815529*^9}, 
   3.808122258146254*^9},ExpressionUUID->"8b541a87-b727-441a-8118-\
941c20b17646"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop11l2", "=", 
   FractionBox[
    RowBox[{"s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["M", "2"]}], "+", "s"}], ")"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox["F", "4"], " ", "\[Pi]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8057191168570843`*^9, 3.8057191180062*^9}, 
   3.808122258640088*^9},ExpressionUUID->"1aa94fca-7d77-4ec0-9d9b-\
fba0b17f4531"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop11l3", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.805633263042862*^9, 3.8056332660026217`*^9}, {
   3.805706693787773*^9, 3.805706696747718*^9}, {3.805719124478159*^9, 
   3.8057191263394537`*^9}, 
   3.808122259323698*^9},ExpressionUUID->"f3ae51da-c25d-4683-8d96-\
e69d6e5acb13"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop110", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"120", " ", 
      SuperscriptBox["M", "6"]}], "-", 
     RowBox[{"197", " ", 
      SuperscriptBox["M", "4"], " ", "s"}], "+", 
     RowBox[{"61", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["s", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["s", "3"]}]}], 
    RowBox[{"27648", " ", 
     SuperscriptBox["F", "4"], " ", 
     SuperscriptBox["\[Pi]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"]}], "-", "s"}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.805719136475144*^9, 3.805719137500008*^9}, 
   3.80812225985938*^9},ExpressionUUID->"5f2537d3-7906-4acd-987f-\
0974744e7b76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop111", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"64", " ", 
      SuperscriptBox["M", "8"]}], "-", 
     RowBox[{"55", " ", 
      SuperscriptBox["M", "6"], " ", "s"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["s", "2"]}]}], 
    RowBox[{"2304", " ", 
     SuperscriptBox["F", "4"], " ", 
     SuperscriptBox["\[Pi]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"]}], "-", "s"}], ")"}], " ", "s", " ", 
     "\[Sigma]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8057191471821413`*^9, 3.805719150830323*^9}, 
   3.8081222604872007`*^9},ExpressionUUID->"c4693f2d-3def-4cd1-ba34-\
d0d8b5337c57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop112", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["M", "4"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["M", "2"], " ", "s"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}]}], 
     RowBox[{"1536", " ", 
      SuperscriptBox["F", "4"], " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["M", "2"]}], "+", "s"}], ")"}], "2"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8057191550184307`*^9, 3.805719159316242*^9}, 
   3.808122260956377*^9},ExpressionUUID->"892183e3-6399-4df5-9068-\
03d6e5d4109a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ret411", "=", 
   RowBox[{"c1loop110", "+", 
    RowBox[{"c1loop111", " ", "L"}], "+", 
    RowBox[{"c1loop112", " ", 
     SuperscriptBox["L", "2"]}], "+", 
    RowBox[{"c1loop11l1", " ", "lr1"}], "+", 
    RowBox[{"c1loop11l2", " ", "lr2"}], "+", 
    RowBox[{"c1loop11l3", " ", "lr3"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8056915463801937`*^9, 3.805691613095282*^9}, {
   3.8056917913178988`*^9, 3.805691791413248*^9}, 3.805692108675721*^9, {
   3.805694370838209*^9, 3.805694382501707*^9}, 3.8057050160379477`*^9, {
   3.805707097449431*^9, 3.805707110345274*^9}, 3.8081126282228413`*^9, {
   3.808113631817144*^9, 3.8081136323130617`*^9}, {3.8081140317356358`*^9, 
   3.808114032023178*^9}, {3.808122261962285*^9, 
   3.8081222650524197`*^9}},ExpressionUUID->"22356bd5-36ac-4a7a-8ef9-\
51ebd7a84ecf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Imt411", "=", 
   RowBox[{"\[Sigma]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"s", "-", 
        RowBox[{"4", 
         SuperscriptBox["M", "2"]}]}], 
       RowBox[{"96", "\[Pi]", " ", 
        SuperscriptBox["F", "2"]}]], ")"}], "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.805691822870105*^9, 3.805691871492505*^9}, {
   3.8056921161797743`*^9, 3.805692121539253*^9}, 3.805692165907612*^9, {
   3.805706700779943*^9, 3.805706726844019*^9}, 3.808112629902917*^9, {
   3.8081136344252567`*^9, 3.808113634873262*^9}, {3.808114033399742*^9, 
   3.8081140337351522`*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"47b1f00d-91e6-4946-86d9-7727ae3cc855"]
}, Closed]],

Cell[CellGroupData[{

Cell["t02", "Subsection",
 CellChangeTimes->{{3.805704997020006*^9, 3.805704997461485*^9}, {
   3.805705891296883*^9, 3.805705891823895*^9}, {3.805707143768466*^9, 
   3.805707143864431*^9}, 
   3.80811245475114*^9},ExpressionUUID->"3e53179a-3f86-4487-9c25-\
a23ce04f255b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop02l1", "=", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["M", "2"]}], "+", "s"}], ")"}], "2"], 
    RowBox[{"240", " ", 
     SuperscriptBox["F", "4"], " ", "\[Pi]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.805719188323934*^9, 3.805719190042152*^9}, 
   3.808122265840633*^9},ExpressionUUID->"47134d53-a3a6-4975-bb47-\
c1698de4dd56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop02l2", "=", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["M", "2"]}], "+", "s"}], ")"}], "2"], 
    RowBox[{"120", " ", 
     SuperscriptBox["F", "4"], " ", "\[Pi]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8057191933126698`*^9, 3.805719194435503*^9}, 
   3.808122266208166*^9},ExpressionUUID->"38d08ae5-50ae-40bf-9dc0-\
982dd9d1948d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop02l3", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.8057192042641*^9, 3.8057192059286737`*^9}, 
   3.808122266586522*^9},ExpressionUUID->"b692f49e-4e54-4645-9a53-\
26486378647f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop020", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"13376", " ", 
      SuperscriptBox["M", "8"]}], "-", 
     RowBox[{"11946", " ", 
      SuperscriptBox["M", "6"], " ", "s"}], "+", 
     RowBox[{"2481", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["s", "2"]}], "-", 
     RowBox[{"191", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["s", "3"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["s", "4"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["M", "2"]}], "+", "s"}], ")"}], "4"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], 
    RowBox[{"46080", " ", 
     SuperscriptBox["F", "4"], " ", 
     SuperscriptBox["\[Pi]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["M", "2"]}], "+", "s"}], ")"}], "2"]}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.80571921684097*^9, 3.805719217961041*^9}, 
   3.808122267062666*^9},ExpressionUUID->"eea6e951-fd03-49e2-9998-\
5d0a8bf38c92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop021", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"516", " ", 
       SuperscriptBox["M", "8"]}], "-", 
      RowBox[{"760", " ", 
       SuperscriptBox["M", "6"], " ", "s"}], "+", 
      RowBox[{"180", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "3"]}], "+", 
      SuperscriptBox["s", "4"]}], 
     RowBox[{"4608", " ", 
      SuperscriptBox["F", "4"], " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["M", "2"]}], "+", "s"}], ")"}], "2"], " ", 
      "\[Sigma]"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.805719228491049*^9, 3.805719229427432*^9}, 
   3.808122267575259*^9},ExpressionUUID->"3bf92e59-7470-4a0b-8f6d-\
ad752257e2f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop022", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"172", " ", 
        SuperscriptBox["M", "6"]}], "-", 
       RowBox[{"98", " ", 
        SuperscriptBox["M", "4"], " ", "s"}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["s", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["s", "3"]}]}], ")"}]}], 
    RowBox[{"1536", " ", 
     SuperscriptBox["F", "4"], " ", 
     SuperscriptBox["\[Pi]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}], "-", "s"}], ")"}], "3"]}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.805719236198451*^9, 3.8057192371253033`*^9}, 
   3.808122268030027*^9},ExpressionUUID->"4fc091d5-7d61-4037-969e-\
7fcccb807423"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ret402", "=", 
   RowBox[{"c1loop020", "+", 
    RowBox[{"c1loop021", " ", "L"}], "+", 
    RowBox[{"c1loop022", " ", 
     SuperscriptBox["L", "2"]}], "+", 
    RowBox[{"c1loop02l1", " ", "lr1"}], "+", 
    RowBox[{"c1loop02l2", " ", "lr2"}], "+", 
    RowBox[{"c1loop02l3", " ", "lr3"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8056915463801937`*^9, 3.805691613095282*^9}, {
   3.8056917913178988`*^9, 3.805691791413248*^9}, 3.805692108675721*^9, {
   3.805694370838209*^9, 3.805694382501707*^9}, 3.8057050160379477`*^9, {
   3.805707375687811*^9, 3.805707396647176*^9}, 3.8081126363828*^9, {
   3.808113640281156*^9, 3.8081136407450542`*^9}, {3.808114039479705*^9, 
   3.808114039719131*^9}, {3.80812226893277*^9, 
   3.8081222728627996`*^9}},ExpressionUUID->"cb203eed-bfd2-420f-bf35-\
d39a6b758ae5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Imt402", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.805691822870105*^9, 3.805691871492505*^9}, {
   3.8056921161797743`*^9, 3.805692121539253*^9}, 3.805692165907612*^9, {
   3.8057071689373817`*^9, 3.805707175513225*^9}, 3.808112638078717*^9, {
   3.8081136426329937`*^9, 3.808113643096944*^9}, {3.808114040967513*^9, 
   3.808114041318981*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"fef91188-25df-40db-80e0-7b60ccdb017f"]
}, Closed]],

Cell[CellGroupData[{

Cell["t22", "Subsection",
 CellChangeTimes->{{3.805704997020006*^9, 3.805704997461485*^9}, {
   3.805705891296883*^9, 3.805705891823895*^9}, {3.805707143768466*^9, 
   3.805707143864431*^9}, 3.805707535126161*^9, {3.808112450815386*^9, 
   3.808112451983243*^9}},ExpressionUUID->"4a41370f-f317-439c-8d22-\
386ac84d1329"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop22l1", "=", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["M", "2"]}], "+", "s"}], ")"}], "2"], 
    RowBox[{"240", " ", 
     SuperscriptBox["F", "4"], " ", "\[Pi]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8057192762377863`*^9, 3.805719277263289*^9}, 
   3.8081222736100473`*^9},ExpressionUUID->"1b505efe-36a5-4efc-9f59-\
e2fe4e73037b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop22l2", "=", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["M", "2"]}], "+", "s"}], ")"}], "2"], 
    RowBox[{"480", " ", 
     SuperscriptBox["F", "4"], " ", "\[Pi]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.805719284740697*^9, 3.8057192857118893`*^9}, 
   3.80812227406192*^9},ExpressionUUID->"b02ab4f8-40c4-4d8b-8b26-\
92cce3ee9493"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop22l3", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.80571929181732*^9, 3.805719292731205*^9}, 
   3.8081222746538687`*^9},ExpressionUUID->"bd2a8f3e-07f7-4a6c-830c-\
0d03fe187bc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop220", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"22784", " ", 
       SuperscriptBox["M", "8"]}], "+", 
      RowBox[{"2496", " ", 
       SuperscriptBox["M", "6"], " ", "s"}], "+", 
      RowBox[{"10824", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"554", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "3"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["s", "4"]}], "+", 
      RowBox[{"80", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["M", "2"]}], "+", "s"}], ")"}], "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["M", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], 
     RowBox[{"921600", " ", 
      SuperscriptBox["F", "4"], " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["M", "2"]}], "+", "s"}], ")"}], "2"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8057193045288343`*^9, 3.80571930557775*^9}, 
   3.8081222752509403`*^9},ExpressionUUID->"fa1f696b-be47-40de-8476-\
a32590484be3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop221", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"480", " ", 
      SuperscriptBox["M", "8"]}], "+", 
     RowBox[{"980", " ", 
      SuperscriptBox["M", "6"], " ", "s"}], "-", 
     RowBox[{"117", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["s", "2"]}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["s", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["s", "4"]}]}], 
    RowBox[{"23040", " ", 
     SuperscriptBox["F", "4"], " ", 
     SuperscriptBox["\[Pi]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["M", "2"]}], "+", "s"}], ")"}], "2"], " ", 
     "\[Sigma]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.805719316244999*^9, 3.80571931756472*^9}, 
   3.8081222759725122`*^9},ExpressionUUID->"26c89a8e-48d1-49dc-896f-\
8be9f2845ba8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1loop222", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"32", " ", 
         SuperscriptBox["M", "6"]}], "-", 
        RowBox[{"76", " ", 
         SuperscriptBox["M", "4"], " ", "s"}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["s", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["s", "3"]}]}], ")"}]}], 
     RowBox[{"1536", " ", 
      SuperscriptBox["F", "4"], " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}], "-", "s"}], ")"}], "3"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.805719323055254*^9, 3.805719324338416*^9}, 
   3.808122276483042*^9},ExpressionUUID->"fcee34ae-c435-4662-a6e6-\
b30e5d12f890"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ret422", "=", 
   RowBox[{"c1loop220", "+", 
    RowBox[{"c1loop221", " ", "L"}], "+", 
    RowBox[{"c1loop222", " ", 
     SuperscriptBox["L", "2"]}], "+", 
    RowBox[{"c1loop22l1", " ", "lr1"}], "+", 
    RowBox[{"c1loop22l2", " ", "lr2"}], "+", 
    RowBox[{"c1loop22l3", " ", "lr3"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8056915463801937`*^9, 3.805691613095282*^9}, {
   3.8056917913178988`*^9, 3.805691791413248*^9}, 3.805692108675721*^9, {
   3.805694370838209*^9, 3.805694382501707*^9}, 3.8057050160379477`*^9, {
   3.805707375687811*^9, 3.805707396647176*^9}, {3.805707642614272*^9, 
   3.8057076534136887`*^9}, 3.808112650862783*^9, {3.808113647721056*^9, 
   3.808113648185152*^9}, {3.808114047111455*^9, 3.808114047366981*^9}, {
   3.8081222773939257`*^9, 
   3.808122283183617*^9}},ExpressionUUID->"3a45a723-4b55-49c1-bb11-\
4fef0f483a75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Imt422", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.805691822870105*^9, 3.805691871492505*^9}, {
   3.8056921161797743`*^9, 3.805692121539253*^9}, 3.805692165907612*^9, {
   3.8057071689373817`*^9, 3.805707175513225*^9}, 3.805707552710709*^9, 
   3.808112648446772*^9, {3.808113651161097*^9, 3.808113651608858*^9}, {
   3.808114048407565*^9, 3.8081140487268047`*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"71c89453-4e2c-408c-9249-c9ce90d487ad"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "6"], ")"}], TraditionalForm]],ExpressionUUID->
  "04072bf0-e6f8-428f-8512-337ba2d91669"],
 " "
}], "Section",
 Evaluatable->False,
 CellChangeTimes->{{3.728017911628351*^9, 3.7280179202681713`*^9}, {
  3.728045085715827*^9, 3.728045086435782*^9}, {3.739100073660861*^9, 
  3.739100086301815*^9}, {3.761321502040897*^9, 3.761321506117906*^9}, {
  3.805709112780711*^9, 3.805709114493041*^9}, {3.805710984017488*^9, 
  3.8057109906915617`*^9}},ExpressionUUID->"e77c3c67-b003-46b0-9a02-\
64651222832e"],

Cell[CellGroupData[{

Cell["t00", "Subsection",
 CellChangeTimes->{{3.761717193930603*^9, 3.7617171991576843`*^9}, {
  3.761733855198786*^9, 
  3.761733855799245*^9}},ExpressionUUID->"6143bbeb-2595-462d-96b0-\
cad3dec12b5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c000", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"127401984", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], " ", "s"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "15552"}], "  ", 
       SuperscriptBox["\[Pi]", "2"], 
       SuperscriptBox["M", "8"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"90857", "+", 
         RowBox[{"80856", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "6"], " ", "s"}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"402103", "-", 
         RowBox[{"76368", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"53808", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", "135623"}], ")"}], 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "3"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"22989", "-", 
         RowBox[{"12880", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["s", "4"]}], "+", 
      RowBox[{"24", " ", "s", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["M", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3822", " ", 
          SuperscriptBox["M", "6"]}], "-", 
         RowBox[{"54416", " ", 
          SuperscriptBox["M", "4"], " ", "s"}], "+", 
         RowBox[{"22120", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["s", "2"]}], "-", 
         RowBox[{"3845", " ", 
          SuperscriptBox["s", "3"]}], "-", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"98", " ", 
             SuperscriptBox["M", "6"]}], "-", 
            RowBox[{"319", " ", 
             SuperscriptBox["M", "4"], " ", "s"}], "+", 
            RowBox[{"161", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["s", "2"]}], "-", 
            RowBox[{"30", " ", 
             SuperscriptBox["s", "3"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["M", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.761327784295988*^9, 3.761327794710988*^9}, {
   3.761327893492011*^9, 3.761328040750162*^9}, {3.761328194391584*^9, 
   3.761328223219705*^9}, {3.761328280137673*^9, 3.761328408324863*^9}, {
   3.76132843924609*^9, 3.7613284460035143`*^9}, {3.761328493711063*^9, 
   3.7613285081848288`*^9}, {3.761328619999324*^9, 3.761328626292095*^9}, {
   3.761328691778693*^9, 3.761328718706628*^9}, {3.7613289914590473`*^9, 
   3.761329005136318*^9}, {3.761331676279523*^9, 3.761331676768248*^9}, 
   3.761332276973351*^9, {3.761388470198114*^9, 3.7613884816229343`*^9}, 
   3.7615703283798523`*^9, {3.761717646250971*^9, 3.76171764637675*^9}, {
   3.7617256111782627`*^9, 3.76172562726223*^9}, {3.761727467387401*^9, 
   3.761727474424241*^9}, {3.761727571059873*^9, 3.761727638825522*^9}, {
   3.761728282099423*^9, 3.761728286409054*^9}, 3.761728889231032*^9, 
   3.761729054268621*^9, 3.7617293222226343`*^9, 3.761735802435006*^9, {
   3.7617371185348253`*^9, 3.761737150441348*^9}, {3.761738026852178*^9, 
   3.761738028981399*^9}, 3.808112685822957*^9, 3.808113082124777*^9},
 CellLabel->
  "In[101]:=",ExpressionUUID->"032142cd-dd09-43f0-8ade-8cb20f3c06f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c100", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"144", "  ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"25", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", "373"}], ")"}], 
      SuperscriptBox["M", "8"]}], "+", 
     RowBox[{"144", " ", 
      RowBox[{"(", 
       RowBox[{"911", "-", 
        RowBox[{"66", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
      SuperscriptBox["M", "6"], " ", "s"}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"288", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", "16481"}], ")"}], 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["s", "2"]}], "+", 
     RowBox[{"29810", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["s", "3"]}], "-", 
     RowBox[{"3845", " ", 
      SuperscriptBox["s", "4"]}], "+", 
     RowBox[{"60", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"372", " ", 
         SuperscriptBox["M", "8"]}], "-", 
        RowBox[{"1107", " ", 
         SuperscriptBox["M", "6"], " ", "s"}], "+", 
        RowBox[{"1126", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["s", "2"]}], "-", 
        RowBox[{"442", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["s", "3"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["s", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], 
    RowBox[{"5308416", " ", 
     SuperscriptBox["\[Pi]", "5"], 
     SuperscriptBox["F", "6"], " ", "s", " ", "\[Sigma]"}]]}], ";"}]], "Input",\

 CellChangeTimes->{{3.7617372565217113`*^9, 3.7617373084539824`*^9}, {
   3.761738039605867*^9, 3.761738042985368*^9}, 3.808112689086666*^9, 
   3.808113086524493*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"ec97b28b-4343-4eca-9f5a-b0569cd15474"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c200", "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "432"}], " ", 
      SuperscriptBox["M", "10"]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"295", "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
      SuperscriptBox["M", "8"], " ", "s"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"120", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", "12091"}], ")"}], 
      SuperscriptBox["M", "6"], 
      SuperscriptBox["s", "2"]}], "+", 
     RowBox[{"9774", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["s", "3"]}], "-", 
     RowBox[{"2810", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["s", "4"]}], "+", 
     RowBox[{"300", " ", 
      SuperscriptBox["s", "5"]}], "+", 
     RowBox[{"1140", " ", 
      SuperscriptBox["M", "8"], " ", "s", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], 
    RowBox[{"884736", " ", 
     SuperscriptBox["\[Pi]", "5"], 
     SuperscriptBox["F", "6"], " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"]}]}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.761328770513732*^9, 3.761328771215809*^9}, 
   3.761328912467969*^9, 3.761328973749798*^9, {3.761329014621924*^9, 
   3.76132906400953*^9}, {3.761329108500087*^9, 3.76132913538002*^9}, {
   3.7613291974711237`*^9, 3.7613291978665257`*^9}, {3.761329232589666*^9, 
   3.7613292817782803`*^9}, {3.761329318979452*^9, 3.761329366715025*^9}, 
   3.761329626981441*^9, 3.761329737528796*^9, {3.761329771040701*^9, 
   3.761329854768775*^9}, 3.761329931390629*^9, {3.7613300397635117`*^9, 
   3.761330059023065*^9}, {3.761330124815926*^9, 3.761330159932131*^9}, {
   3.761331706558155*^9, 3.7613317070325613`*^9}, 3.761332278231453*^9, {
   3.761388496366561*^9, 3.761388500895732*^9}, {3.761389196754649*^9, 
   3.761389213176401*^9}, 3.761389432401765*^9, 3.7615703283897457`*^9, {
   3.761717650956594*^9, 3.761717651082613*^9}, {3.761725670086194*^9, 
   3.7617256777812967`*^9}, 3.761725710835524*^9, {3.76172791741966*^9, 
   3.761727932712442*^9}, {3.7617280123292217`*^9, 3.76172802639025*^9}, {
   3.761728368420912*^9, 3.761728371885695*^9}, 3.7617288739088507`*^9, {
   3.761729179434708*^9, 3.7617291872368307`*^9}, 3.761729331831173*^9, 
   3.761735802448996*^9, {3.7617373735150423`*^9, 3.761737395601075*^9}, {
   3.808112691598634*^9, 3.808112692654405*^9}, 3.8081130890682983`*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"873ad9bf-2311-498b-91f4-9a55fb8de1fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c300", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"25", " ", 
          SuperscriptBox["M", "4"]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["M", "2"], " ", "s"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["s", "2"]}]}], ")"}]}], 
      RowBox[{"73728", " ", 
       SuperscriptBox["\[Pi]", "5"], 
       SuperscriptBox["F", "6"], " ", "s", " ", "\[Sigma]"}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "6"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"53", " ", 
         SuperscriptBox["M", "2"]}], "+", 
        RowBox[{"32", " ", "s"}]}], ")"}]}], 
     RowBox[{"36864", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761737422663603*^9, 3.761737509173623*^9}, 
   3.808112732867785*^9, 3.808113090684132*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"d466e765-09d8-444f-8a18-76e979079a3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c400", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "6"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", "s"}], "-", 
       RowBox[{"9", 
        SuperscriptBox["M", "2"]}]}], ")"}]}], 
    RowBox[{"147456", " ", 
     SuperscriptBox["\[Pi]", "5"], 
     SuperscriptBox["F", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"]}]}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.761328770513732*^9, 3.761328771215809*^9}, 
   3.761328912467969*^9, 3.761328973749798*^9, {3.761329014621924*^9, 
   3.76132906400953*^9}, {3.761329108500087*^9, 3.76132913538002*^9}, {
   3.7613291974711237`*^9, 3.7613291978665257`*^9}, {3.761329232589666*^9, 
   3.7613292817782803`*^9}, {3.761329318979452*^9, 3.761329366715025*^9}, 
   3.761329626981441*^9, 3.761329737528796*^9, {3.761329771040701*^9, 
   3.761329854768775*^9}, 3.761329931390629*^9, {3.7613300397635117`*^9, 
   3.761330059023065*^9}, {3.761330124815926*^9, 3.7613301933832684`*^9}, 
   3.761330471503766*^9, {3.761330505314541*^9, 3.7613305615764027`*^9}, {
   3.761330648148192*^9, 3.7613306858609447`*^9}, {3.761330735013569*^9, 
   3.761330788641549*^9}, 3.761330825894266*^9, {3.7613309332598333`*^9, 
   3.761330976981101*^9}, 3.761331020221806*^9, 3.7613310992127123`*^9, {
   3.7613311359195423`*^9, 3.761331157154228*^9}, {3.7613317254549837`*^9, 
   3.7613317259190063`*^9}, 3.761332279913043*^9, {3.761388509751101*^9, 
   3.761388509927246*^9}, 3.7615703284002113`*^9, {3.761717656889657*^9, 
   3.761717657014213*^9}, 3.7617257462730637`*^9, {3.761729266068033*^9, 
   3.761729287084795*^9}, 3.7617358024657784`*^9, 3.808112733515826*^9, 
   3.808113092939938*^9},
 CellLabel->
  "In[105]:=",ExpressionUUID->"f906a7ee-f76e-4a7f-8516-6f306aca3189"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl100", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"4", " ", "s"}]}], ")"}]}], 
       RowBox[{"384", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["F", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}]}]]}], 
     SuperscriptBox["L", "2"]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"1056", " ", 
        SuperscriptBox["M", "8"]}], "-", 
       RowBox[{"3228", " ", 
        SuperscriptBox["M", "6"], " ", "s"}], "+", 
       RowBox[{"2898", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["s", "2"]}], "-", 
       RowBox[{"1000", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["s", "3"]}], "+", 
       RowBox[{"115", " ", 
        SuperscriptBox["s", "4"]}]}], 
      RowBox[{"4608", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", "s", " ", "\[Sigma]"}]], "L"}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"324", " ", 
       SuperscriptBox["M", "6"]}], "-", 
      RowBox[{"3788", " ", 
       SuperscriptBox["M", "4"], " ", "s"}], "+", 
      RowBox[{"1964", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"447", " ", 
       SuperscriptBox["s", "3"]}]}], 
     RowBox[{"18432", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"]}]], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"726", " ", 
        SuperscriptBox["M", "6"]}], "-", 
       RowBox[{"1804", " ", 
        SuperscriptBox["M", "4"], " ", "s"}], "+", 
       RowBox[{"770", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["s", "2"]}], "-", 
       RowBox[{"115", " ", 
        SuperscriptBox["s", "3"], " "}]}], 
      RowBox[{"4608", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"]}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["M", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.76132179885455*^9, 3.7613218201470833`*^9}, {
   3.761321871522616*^9, 3.761322058682757*^9}, {3.761322121339487*^9, 
   3.761322153934227*^9}, {3.7613222260798817`*^9, 3.76132225638299*^9}, {
   3.761322287740328*^9, 3.761322309437193*^9}, {3.761322345827046*^9, 
   3.761322661619372*^9}, {3.761322749108617*^9, 3.761322769072393*^9}, {
   3.7613228464272614`*^9, 3.761323098199017*^9}, {3.761323178275085*^9, 
   3.761323187221868*^9}, {3.7613232303388453`*^9, 3.7613232703923492`*^9}, {
   3.761323975841448*^9, 3.761323980724271*^9}, {3.761324698133688*^9, 
   3.761324703966845*^9}, 3.761332271416078*^9, {3.761388439054613*^9, 
   3.7613884428806868`*^9}, 3.761570328318812*^9, {3.761717616513982*^9, 
   3.761717616653055*^9}, 3.761719516007463*^9, 3.761719626986265*^9, {
   3.761735745575697*^9, 3.761735745579183*^9}, {3.7617368140546722`*^9, 
   3.761736833671912*^9}, 3.8081126696949663`*^9, {3.808112777326391*^9, 
   3.808112784846027*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"6136bd9d-8c9a-4f84-a0ca-b0f9329028b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl200", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "6"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "s"}], "-", 
         RowBox[{"61", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}]}], 
      RowBox[{"768", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}]}]], 
     SuperscriptBox["L", "2"]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"1344", " ", 
        SuperscriptBox["M", "8"]}], "-", 
       RowBox[{"3252", " ", 
        SuperscriptBox["M", "6"], " ", "s"}], "+", 
       RowBox[{"3002", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["s", "2"]}], "-", 
       RowBox[{"1210", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["s", "3"]}], "+", 
       RowBox[{"185", " ", 
        SuperscriptBox["s", "4"]}]}], 
      RowBox[{"9216", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", "s", " ", "\[Sigma]"}]], "L"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"4784", " ", 
       SuperscriptBox["M", "6"]}], "+", 
      RowBox[{"4612", " ", 
       SuperscriptBox["M", "4"], " ", "s"}], "-", 
      RowBox[{"2756", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"833", " ", 
       SuperscriptBox["s", "3"]}]}], 
     RowBox[{"36864", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"]}]], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["M", "6"]}], "+", 
       RowBox[{"1656", " ", 
        SuperscriptBox["M", "4"], " ", "s"}], "-", 
       RowBox[{"840", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"185", " ", 
        SuperscriptBox["s", "3"]}]}], 
      RowBox[{"9216", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"]}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["M", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7613234534758053`*^9, 3.761323480897246*^9}, {
   3.761323588867326*^9, 3.761323804693067*^9}, {3.761323945092433*^9, 
   3.761324065216188*^9}, {3.7613241154415073`*^9, 3.761324212812579*^9}, {
   3.761324712657031*^9, 3.761324735435957*^9}, 3.761332271988927*^9, {
   3.761388448495158*^9, 3.761388452193964*^9}, 3.761570328337413*^9, {
   3.7617176191775*^9, 3.7617176193203382`*^9}, 3.761721122258676*^9, {
   3.761735745604768*^9, 3.7617357456082897`*^9}, {3.761736857103016*^9, 
   3.7617368616381807`*^9}, 3.808112672831004*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"84094d65-669c-4f58-aa69-4e18998f97c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl300", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["M", "8"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["F", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}]}]]}], 
     SuperscriptBox["L", "2"]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["M", "8"]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["M", "6"], " ", "s"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["s", "2"]}]}], ")"}]}], 
      RowBox[{"256", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", "s", " ", "\[Sigma]"}]], "L"}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "4"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"43", " ", 
         SuperscriptBox["M", "2"]}], "+", 
        RowBox[{"4", " ", "s"}]}], ")"}]}], 
     RowBox[{"512", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"]}]], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["M", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["M", "2"], "+", "s"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761324272790441*^9, 3.761324275344967*^9}, {
   3.761324318209997*^9, 3.7613245705886183`*^9}, {3.761324633344413*^9, 
   3.761324671168334*^9}, {3.7613247451033907`*^9, 3.761324760659725*^9}, 
   3.761332272765417*^9, {3.761388460716157*^9, 3.761388460904928*^9}, 
   3.7615703283528013`*^9, {3.761717621821109*^9, 3.7617176219628763`*^9}, 
   3.761723026380753*^9, {3.761735745616056*^9, 3.761735745619864*^9}, {
   3.761736878187213*^9, 3.761736883214438*^9}, 3.80811267561475*^9},
 CellLabel->
  "In[108]:=",ExpressionUUID->"0f2a4714-7d32-4bb5-87ae-375e31974593"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl3200", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["M", "6"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["F", "6"], " ", "\[Pi]"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761718416832636*^9, 3.761718420913002*^9}, 
   3.761718739750362*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"26c09606-08ea-4a37-af61-a415ad2f852d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d00", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "6"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"53", " ", 
        SuperscriptBox["M", "2"]}], "+", 
       RowBox[{"32", " ", "s"}]}], ")"}]}], 
    RowBox[{"9216", " ", 
     SuperscriptBox["\[Pi]", "5"], 
     SuperscriptBox["F", "6"], "  ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"]}]}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.761324993438737*^9, 3.761324995768961*^9}, {
   3.7613251322646*^9, 3.761325208387884*^9}, {3.761325238760013*^9, 
   3.76132524240101*^9}, {3.7613252753888407`*^9, 3.7613252799379396`*^9}, {
   3.761325333959878*^9, 3.761325337172914*^9}, {3.7613253686927156`*^9, 
   3.761325452239221*^9}, {3.761331959480494*^9, 3.761331959794095*^9}, 
   3.761332068489534*^9, 3.76133227629634*^9, {3.761388467956436*^9, 
   3.7613884681413393`*^9}, 3.7613894792138033`*^9, 3.761570328373437*^9, {
   3.761717644532547*^9, 3.761717644689232*^9}, {3.761725398781415*^9, 
   3.7617254227594013`*^9}, 3.761735802429069*^9, 3.808112682142288*^9, {
   3.808113111915977*^9, 3.8081131130679007`*^9}, 
   3.80812510263161*^9},ExpressionUUID->"af915ba5-d51f-4bfd-8222-\
a2feabe7e84b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P00", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["F", "6"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"5", " ", "r1"}], "32"], "+", 
         FractionBox["r2", "8"], "+", 
         FractionBox["r3", "3"], "+", 
         FractionBox[
          RowBox[{"5", " ", "r4"}], "6"], "+", "r5", "+", 
         FractionBox["r6", "3"], "+", 
         FractionBox["rtf", 
          RowBox[{"4096", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], 
       SuperscriptBox["M", "6"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["r2", "16"], "-", 
         FractionBox["r3", "6"], "-", 
         FractionBox[
          RowBox[{"2", " ", "r4"}], "3"], "-", 
         FractionBox[
          RowBox[{"3", " ", "r5"}], "4"], "-", 
         FractionBox["r6", "12"], "-", 
         FractionBox["rtf", 
          RowBox[{"2048", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], "s", " ", 
       SuperscriptBox["M", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"11", " ", "r3"}], "96"], "+", 
         FractionBox[
          RowBox[{"17", " ", "r4"}], "96"], "+", 
         FractionBox[
          RowBox[{"3", " ", "r5"}], "16"], "+", 
         FractionBox[
          RowBox[{"5", " ", "r6"}], "48"]}], ")"}], 
       SuperscriptBox["s", "2"], 
       SuperscriptBox["M", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"5", " ", "r5"}], "64"], "-", 
         FractionBox[
          RowBox[{"5", " ", "r6"}], "192"]}], ")"}], 
       SuperscriptBox["s", "3"]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8081131461396427`*^9, 3.8081131735319843`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"92cfc0d2-8408-417a-be32-9831a19627d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ret600", "=", 
   RowBox[{"c000", "+", 
    RowBox[{"c100", " ", "L"}], " ", "+", " ", 
    RowBox[{"c200", " ", 
     SuperscriptBox["L", "2"]}], "+", 
    RowBox[{"c300", " ", 
     SuperscriptBox["L", "3"]}], "+", 
    RowBox[{"c400", " ", 
     SuperscriptBox["L", "4"]}], "+", 
    RowBox[{"cl100", " ", "lr1"}], "+", 
    RowBox[{"cl200", " ", "lr2"}], "+", 
    RowBox[{"cl300", " ", "lr3"}], "+", 
    RowBox[{"cl3200", " ", 
     SuperscriptBox["lr3", "2"]}], "+", 
    RowBox[{"d00", " ", 
     RowBox[{"(", 
      RowBox[{"P3p", "+", "P3m", "-", 
       RowBox[{"L", " ", "P2m"}]}], ")"}]}], "+", "P00"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761325621615653*^9, 3.761325827023849*^9}, {
   3.761325889660077*^9, 3.7613259073154097`*^9}, {3.761325942475336*^9, 
   3.761325960942362*^9}, {3.7613261670399933`*^9, 3.761326168466305*^9}, {
   3.761326210989579*^9, 3.76132621138463*^9}, {3.7613311952484093`*^9, 
   3.761331211425661*^9}, {3.761331359821413*^9, 3.7613313707520237`*^9}, {
   3.7613317415007*^9, 3.761331772533682*^9}, {3.761331982380763*^9, 
   3.761331994541745*^9}, {3.761332281798324*^9, 3.7613322916984987`*^9}, {
   3.761388514869727*^9, 3.761388516871653*^9}, {3.761388558309186*^9, 
   3.7613885850920267`*^9}, {3.761388634175208*^9, 3.761388706766088*^9}, {
   3.761388746587616*^9, 3.761388900417816*^9}, 3.761388935682971*^9, {
   3.761388991519*^9, 3.761389030971827*^9}, {3.761389145984791*^9, 
   3.7613891482521887`*^9}, {3.761389224667943*^9, 3.761389226250176*^9}, {
   3.7613894149312563`*^9, 3.761389416556549*^9}, {3.761389465155751*^9, 
   3.761389472711145*^9}, {3.76139061842358*^9, 3.761390623447823*^9}, {
   3.761570328405405*^9, 3.7615703284161253`*^9}, {3.7617175606810303`*^9, 
   3.7617175995249453`*^9}, 3.761717776586874*^9, {3.76171825255553*^9, 
   3.7617182556464577`*^9}, {3.7617184313965607`*^9, 3.761718442748064*^9}, 
   3.808112734117083*^9, {3.80811297278201*^9, 3.808113009741297*^9}, {
   3.8081130408458138`*^9, 3.808113043016284*^9}, {3.80811313809271*^9, 
   3.808113141580121*^9}, {3.8081131816917458`*^9, 3.808113261115274*^9}, {
   3.808113295819281*^9, 3.808113301259241*^9}, {3.80811333245986*^9, 
   3.808113332826665*^9}, {3.8081138458165903`*^9, 3.8081138577201443`*^9}, {
   3.808115189489356*^9, 3.8081151895686893`*^9}, 
   3.8081251060866117`*^9},ExpressionUUID->"59612a98-8da0-48b1-80cf-\
9e5a99013193"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Imt600", "=", 
   RowBox[{"2", " ", "\[Sigma]", " ", "t200", " ", "Ret400"}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{{3.808115694061899*^9, 3.808115737997718*^9}, {
  3.80811603758197*^9, 3.808116055067647*^9}},
 CellLabel->
  "In[254]:=",ExpressionUUID->"07ea695a-9b05-4ca3-93f7-5fc962f62bbb"]
}, Closed]],

Cell[CellGroupData[{

Cell["t20", "Subsection",
 CellChangeTimes->{{3.7617338208648*^9, 
  3.7617338214686117`*^9}},ExpressionUUID->"e6513857-7ee9-4eac-b32f-\
3908ac5bd1fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c020", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"254803968", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], " ", "s"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"248832", "  ", 
       SuperscriptBox["\[Pi]", "2"], 
       SuperscriptBox["M", "8"]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"112123", "-", 
         RowBox[{"51840", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "6"], " ", "s"}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"71544", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", "152179"}], ")"}], 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"44861", "-", 
         RowBox[{"26016", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["M", "2"], 
       SuperscriptBox["s", "3"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4384", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", "22641"}], ")"}], " ", 
       SuperscriptBox["s", "4"]}], "-", 
      RowBox[{"24", " ", "s", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["M", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"44280", " ", 
          SuperscriptBox["M", "6"]}], "-", 
         RowBox[{"41588", " ", 
          SuperscriptBox["M", "4"], " ", "s"}], "+", 
         RowBox[{"16300", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["s", "2"]}], "-", 
         RowBox[{"3197", " ", 
          SuperscriptBox["s", "3"]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1324", " ", 
             SuperscriptBox["M", "6"]}], "-", 
            RowBox[{"1499", " ", 
             SuperscriptBox["M", "4"], " ", "s"}], "+", 
            RowBox[{"640", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["s", "2"]}], "-", 
            RowBox[{"105", " ", 
             SuperscriptBox["s", "3"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["M", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.761327784295988*^9, 3.761327794710988*^9}, {
   3.761327893492011*^9, 3.761328040750162*^9}, {3.761328194391584*^9, 
   3.761328223219705*^9}, {3.761328280137673*^9, 3.761328408324863*^9}, {
   3.76132843924609*^9, 3.7613284460035143`*^9}, {3.761328493711063*^9, 
   3.7613285081848288`*^9}, {3.761328619999324*^9, 3.761328626292095*^9}, {
   3.761328691778693*^9, 3.761328718706628*^9}, {3.7613289914590473`*^9, 
   3.761329005136318*^9}, {3.761331676279523*^9, 3.761331676768248*^9}, 
   3.761332276973351*^9, {3.761388470198114*^9, 3.7613884816229343`*^9}, 
   3.7615703283798523`*^9, {3.761717646250971*^9, 3.76171764637675*^9}, {
   3.76171851543471*^9, 3.761718515604474*^9}, {3.761729914055868*^9, 
   3.761729930509041*^9}, {3.761730000531908*^9, 3.7617300277948713`*^9}, {
   3.761733375804921*^9, 3.761733380668601*^9}, {3.7617336979834642`*^9, 
   3.761733757295451*^9}, 3.7617358026214237`*^9, {3.761738008293029*^9, 
   3.7617380144486217`*^9}, {3.761738096205909*^9, 3.761738196830017*^9}, 
   3.808112736892807*^9, 3.808113350171156*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"032142cd-dd09-43f0-8ade-8cb20f3c06f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c120", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"576", " ", 
      RowBox[{"(", 
       RowBox[{"40", "-", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}], 
      SuperscriptBox["M", "8"]}], "-", 
     RowBox[{"108", "  ", 
      RowBox[{"(", 
       RowBox[{"691", "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
      SuperscriptBox["M", "6"], " ", "s"}], "+", 
     RowBox[{"30", " ", 
      RowBox[{"(", 
       RowBox[{"2459", "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["s", "2"]}], "-", 
     RowBox[{"22694", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["s", "3"]}], "+", 
     RowBox[{"3197", " ", 
      SuperscriptBox["s", "4"]}], "-", 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1488", " ", 
         SuperscriptBox["M", "8"]}], "-", 
        RowBox[{"2844", " ", 
         SuperscriptBox["M", "6"], " ", "s"}], "+", 
        RowBox[{"2479", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["s", "2"]}], "-", 
        RowBox[{"850", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["s", "3"]}], "+", 
        RowBox[{"105", " ", 
         SuperscriptBox["s", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], 
    RowBox[{"10616832", " ", 
     SuperscriptBox["\[Pi]", "5"], 
     SuperscriptBox["F", "6"], " ", "s", " ", "\[Sigma]"}]]}], ";"}]], "Input",\

 CellChangeTimes->{{3.761328770513732*^9, 3.761328771215809*^9}, 
   3.761328912467969*^9, 3.761328973749798*^9, {3.761329014621924*^9, 
   3.76132906400953*^9}, {3.761329108500087*^9, 3.76132913538002*^9}, {
   3.7613291974711237`*^9, 3.7613291978665257`*^9}, {3.761329232589666*^9, 
   3.7613292817782803`*^9}, {3.761329318979452*^9, 3.761329338026668*^9}, {
   3.761331694406557*^9, 3.7613316948970947`*^9}, 3.761332277570561*^9, {
   3.761388488427576*^9, 3.761388491345386*^9}, {3.7613891034529676`*^9, 
   3.7613891251923933`*^9}, 3.7613894365619497`*^9, 3.761570328384717*^9, {
   3.761717648097678*^9, 3.761717648222926*^9}, {3.761718518089469*^9, 
   3.761718518280883*^9}, {3.761729856793208*^9, 3.7617298634779243`*^9}, {
   3.761732993061223*^9, 3.76173299727388*^9}, 3.7617331899632196`*^9, 
   3.761733314419847*^9, 3.761733345534357*^9, 3.761735802651595*^9, {
   3.761737910017671*^9, 3.761737960250772*^9}, 3.8081127370842943`*^9, 
   3.808113351818883*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"6e2d0967-549c-4dd4-b6bf-21a64795009b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c220", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"3456", " ", 
      SuperscriptBox["M", "10"]}], "+", 
     RowBox[{"3", "  ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", "2969"}], ")"}], " ", 
      SuperscriptBox["M", "8"], "s"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"4159", "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["s", "2"]}], "-", 
     RowBox[{"4293", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["s", "3"]}], "+", 
     RowBox[{"1060", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["s", "4"]}], "-", 
     RowBox[{"105", " ", 
      SuperscriptBox["s", "5"]}], "+", 
     RowBox[{"384", " ", 
      SuperscriptBox["M", "8"], " ", "s", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], 
    RowBox[{"884736", " ", 
     SuperscriptBox["\[Pi]", "5"], 
     SuperscriptBox["F", "6"], " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"4", 
        SuperscriptBox["M", "2"]}]}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.761328770513732*^9, 3.761328771215809*^9}, 
   3.761328912467969*^9, 3.761328973749798*^9, {3.761329014621924*^9, 
   3.76132906400953*^9}, {3.761329108500087*^9, 3.76132913538002*^9}, {
   3.7613291974711237`*^9, 3.7613291978665257`*^9}, {3.761329232589666*^9, 
   3.7613292817782803`*^9}, {3.761329318979452*^9, 3.761329366715025*^9}, 
   3.761329626981441*^9, 3.761329737528796*^9, {3.761329771040701*^9, 
   3.761329854768775*^9}, 3.761329931390629*^9, {3.7613300397635117`*^9, 
   3.761330059023065*^9}, {3.761330124815926*^9, 3.761330159932131*^9}, {
   3.761331706558155*^9, 3.7613317070325613`*^9}, 3.761332278231453*^9, {
   3.761388496366561*^9, 3.761388500895732*^9}, {3.761389196754649*^9, 
   3.761389213176401*^9}, 3.761389432401765*^9, 3.7615703283897457`*^9, {
   3.761717650956594*^9, 3.761717651082613*^9}, {3.761718520519339*^9, 
   3.761718520681141*^9}, 3.761729822505941*^9, {3.7617308690868883`*^9, 
   3.761730873052574*^9}, 3.761731038713154*^9, {3.7617310979179*^9, 
   3.761731114391695*^9}, 3.7617311704139853`*^9, 3.761735802712344*^9, {
   3.761737870309019*^9, 3.76173789030293*^9}, 3.808112737340226*^9, 
   3.808113353130887*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"873ad9bf-2311-498b-91f4-9a55fb8de1fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c320", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", "s"}], "-", 
        RowBox[{"41", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}], 
     RowBox[{"36864", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "4"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["M", "4"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["M", "2"], " ", "s"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}]}], 
     RowBox[{"73728", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], " ", "s", " ", "\[Sigma]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.76173759090676*^9, 3.7617376665607777`*^9}, 
   3.808112737556026*^9, 3.808113354666789*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"8677f2c6-b3b6-4e40-af25-19905db0e718"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c420", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "6"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        SuperscriptBox["M", "2"]}], "-", 
       RowBox[{"5", "s"}]}], ")"}]}], 
    RowBox[{"147456", " ", 
     SuperscriptBox["\[Pi]", "5"], 
     SuperscriptBox["F", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"4", 
        SuperscriptBox["M", "2"]}]}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.761328770513732*^9, 3.761328771215809*^9}, 
   3.761328912467969*^9, 3.761328973749798*^9, {3.761329014621924*^9, 
   3.76132906400953*^9}, {3.761329108500087*^9, 3.76132913538002*^9}, {
   3.7613291974711237`*^9, 3.7613291978665257`*^9}, {3.761329232589666*^9, 
   3.7613292817782803`*^9}, {3.761329318979452*^9, 3.761329366715025*^9}, 
   3.761329626981441*^9, 3.761329737528796*^9, {3.761329771040701*^9, 
   3.761329854768775*^9}, 3.761329931390629*^9, {3.7613300397635117`*^9, 
   3.761330059023065*^9}, {3.761330124815926*^9, 3.7613301933832684`*^9}, 
   3.761330471503766*^9, {3.761330505314541*^9, 3.7613305615764027`*^9}, {
   3.761330648148192*^9, 3.7613306858609447`*^9}, {3.761330735013569*^9, 
   3.761330788641549*^9}, 3.761330825894266*^9, {3.7613309332598333`*^9, 
   3.761330976981101*^9}, 3.761331020221806*^9, 3.7613310992127123`*^9, {
   3.7613311359195423`*^9, 3.761331157154228*^9}, {3.7613317254549837`*^9, 
   3.7613317259190063`*^9}, 3.761332279913043*^9, {3.761388509751101*^9, 
   3.761388509927246*^9}, 3.7615703284002113`*^9, {3.761717656889657*^9, 
   3.761717657014213*^9}, {3.761718525702806*^9, 3.761718525870579*^9}, 
   3.7617297758656807`*^9, {3.7617301244200783`*^9, 3.761730127800778*^9}, {
   3.761730158068985*^9, 3.7617301851604967`*^9}, 3.761731180136945*^9, 
   3.761735802772353*^9, 3.808112737923853*^9, 3.808113356154614*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"f906a7ee-f76e-4a7f-8516-6f306aca3189"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl120", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "s"}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}]}], 
      RowBox[{"768", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}]}]], 
     SuperscriptBox["L", "2"]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"768", " ", 
        SuperscriptBox["M", "8"]}], "-", 
       RowBox[{"1140", " ", 
        SuperscriptBox["M", "6"], " ", "s"}], "+", 
       RowBox[{"1122", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["s", "2"]}], "-", 
       RowBox[{"430", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["s", "3"]}], "+", 
       RowBox[{"61", " ", 
        SuperscriptBox["s", "4"]}]}], 
      RowBox[{"9216", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", "s", " ", "\[Sigma]"}]], "L"}], "+", 
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"3984", " ", 
        SuperscriptBox["M", "6"]}], "-", 
       RowBox[{"5084", " ", 
        SuperscriptBox["M", "4"], " ", "s"}], "+", 
       RowBox[{"1796", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["s", "2"]}], "-", 
       RowBox[{"285", " ", 
        SuperscriptBox["s", "3"]}]}]}], 
     RowBox[{"36864", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"], " "}]], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"984", " ", 
        SuperscriptBox["M", "6"]}], "-", 
       RowBox[{"844", " ", 
        SuperscriptBox["M", "4"], " ", "s"}], "+", 
       RowBox[{"308", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["s", "2"]}], "-", 
       RowBox[{"61", " ", 
        SuperscriptBox["s", "3"], " "}]}], 
      RowBox[{"9216", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"]}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["M", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.76132179885455*^9, 3.7613218201470833`*^9}, {
   3.761321871522616*^9, 3.761322058682757*^9}, {3.761322121339487*^9, 
   3.761322153934227*^9}, {3.7613222260798817`*^9, 3.76132225638299*^9}, {
   3.761322287740328*^9, 3.761322309437193*^9}, {3.761322345827046*^9, 
   3.761322661619372*^9}, {3.761322749108617*^9, 3.761322769072393*^9}, {
   3.7613228464272614`*^9, 3.761323098199017*^9}, {3.761323178275085*^9, 
   3.761323187221868*^9}, {3.7613232303388453`*^9, 3.7613232703923492`*^9}, {
   3.761323975841448*^9, 3.761323980724271*^9}, {3.761324698133688*^9, 
   3.761324703966845*^9}, 3.761332271416078*^9, {3.761388439054613*^9, 
   3.7613884428806868`*^9}, 3.761570328318812*^9, {3.761717616513982*^9, 
   3.761717616653055*^9}, {3.761718499360547*^9, 3.761718499562064*^9}, 
   3.7617205369523163`*^9, {3.761735745628209*^9, 3.761735745631598*^9}, {
   3.7617377366523943`*^9, 3.7617377408980923`*^9}, 3.8081127355485067`*^9, {
   3.8081154950085*^9, 3.808115495983876*^9}, {3.808115558944283*^9, 
   3.808115559663756*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"6136bd9d-8c9a-4f84-a0ca-b0f9329028b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl220", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"35", " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"4", " ", "s"}]}], ")"}]}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["F", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}]}]]}], 
     SuperscriptBox["L", "2"]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"3072", " ", 
        SuperscriptBox["M", "8"]}], "-", 
       RowBox[{"5412", " ", 
        SuperscriptBox["M", "6"], " ", "s"}], "+", 
       RowBox[{"4106", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["s", "2"]}], "-", 
       RowBox[{"1270", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["s", "3"]}], "+", 
       RowBox[{"149", " ", 
        SuperscriptBox["s", "4"]}]}], 
      RowBox[{"18432", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", "s", " ", "\[Sigma]"}]], "L"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"8896", " ", 
       SuperscriptBox["M", "6"]}], "-", 
      RowBox[{"10084", " ", 
       SuperscriptBox["M", "4"], " ", "s"}], "+", 
      RowBox[{"4100", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"701", " ", 
       SuperscriptBox["s", "3"]}]}], 
     RowBox[{"73728", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"]}]], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"2528", " ", 
        SuperscriptBox["M", "6"]}], "-", 
       RowBox[{"2424", " ", 
        SuperscriptBox["M", "4"], " ", "s"}], "+", 
       RowBox[{"972", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["s", "2"]}], "-", 
       RowBox[{"149", " ", 
        SuperscriptBox["s", "3"]}]}], 
      RowBox[{"18432", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"]}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["M", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7613234534758053`*^9, 3.761323480897246*^9}, {
   3.761323588867326*^9, 3.761323804693067*^9}, {3.761323945092433*^9, 
   3.761324065216188*^9}, {3.7613241154415073`*^9, 3.761324212812579*^9}, {
   3.761324712657031*^9, 3.761324735435957*^9}, 3.761332271988927*^9, {
   3.761388448495158*^9, 3.761388452193964*^9}, 3.761570328337413*^9, {
   3.7617176191775*^9, 3.7617176193203382`*^9}, {3.7617185017734632`*^9, 
   3.761718501935144*^9}, 3.761722551940583*^9, {3.7617357456404123`*^9, 
   3.76173574564367*^9}, {3.761737752609467*^9, 3.761737773963811*^9}, 
   3.80811273616453*^9, 3.8081155000768023`*^9, {3.808115561568522*^9, 
   3.808115562335876*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"84094d65-669c-4f58-aa69-4e18998f97c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl320", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["M", "8"], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["F", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}]}]]}], 
     SuperscriptBox["L", "2"]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["M", "8"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["M", "6"], " ", "s"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["s", "2"]}]}], 
      RowBox[{"256", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", "s", " ", "\[Sigma]"}]], "L"}], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["M", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["M", "4"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["M", "2"], " ", "s"}], "+", 
        SuperscriptBox["s", "2"]}], ")"}]}], 
     RowBox[{"512", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", 
         SuperscriptBox["M", "2"]}]}], ")"}]}]], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", "s"}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}]}], 
      RowBox[{"256", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"]}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["M", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761324272790441*^9, 3.761324275344967*^9}, {
   3.761324318209997*^9, 3.7613245705886183`*^9}, {3.761324633344413*^9, 
   3.761324671168334*^9}, {3.7613247451033907`*^9, 3.761324760659725*^9}, 
   3.761332272765417*^9, {3.761388460716157*^9, 3.761388460904928*^9}, 
   3.7615703283528013`*^9, {3.761717621821109*^9, 3.7617176219628763`*^9}, {
   3.761718504044114*^9, 3.761718504180498*^9}, 3.761723615541834*^9, {
   3.7617357456528673`*^9, 3.761735745656142*^9}, {3.761737787472993*^9, 
   3.7617377925553417`*^9}, 3.808112736355916*^9, 3.8081155032762623`*^9, {
   3.808115563824112*^9, 3.8081155645913982`*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"0f2a4714-7d32-4bb5-87ae-375e31974593"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl3220", "=", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["M", "6"], 
     RowBox[{"2", " ", 
      SuperscriptBox["F", "6"], " ", "\[Pi]"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761718416832636*^9, 3.761718420913002*^9}, {
   3.76171850756421*^9, 3.761718507741871*^9}, 3.761718768432811*^9},
 CellLabel->
  "In[149]:=",ExpressionUUID->"02e8a962-2c87-40a5-8f8d-e43ed5796939"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d20", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "6"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"41", 
        SuperscriptBox["M", "2"]}], "-", 
       RowBox[{"16", "s"}]}], ")"}]}], 
    RowBox[{"9216", " ", 
     SuperscriptBox["\[Pi]", "5"], 
     SuperscriptBox["F", "6"], 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"4", 
        SuperscriptBox["M", "2"]}]}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.761324993438737*^9, 3.761324995768961*^9}, {
   3.7613251322646*^9, 3.761325208387884*^9}, {3.761325238760013*^9, 
   3.76132524240101*^9}, {3.7613252753888407`*^9, 3.7613252799379396`*^9}, {
   3.761325333959878*^9, 3.761325337172914*^9}, {3.7613253686927156`*^9, 
   3.761325452239221*^9}, {3.761331959480494*^9, 3.761331959794095*^9}, 
   3.761332068489534*^9, 3.76133227629634*^9, {3.761388467956436*^9, 
   3.7613884681413393`*^9}, 3.7613894792138033`*^9, 3.761570328373437*^9, {
   3.761717644532547*^9, 3.761717644689232*^9}, {3.7617185131005793`*^9, 
   3.7617185132864447`*^9}, 3.761729761108735*^9, {3.761734054146565*^9, 
   3.7617340935159197`*^9}, 3.761735802597246*^9, {3.761737697169078*^9, 
   3.761737704187056*^9}, 3.808112736707766*^9, {3.808113378842534*^9, 
   3.8081133793063393`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"af915ba5-d51f-4bfd-8222-a2feabe7e84b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P20", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["F", "6"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["r1", "16"], "+", 
         FractionBox["r2", "8"], "+", 
         FractionBox["r3", "3"], "+", 
         FractionBox["r4", "3"], "+", "r5", "+", 
         FractionBox["r6", "3"], "-", 
         FractionBox["rtf", 
          RowBox[{"2048", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], 
       SuperscriptBox["M", "6"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["r2", "32"]}], "-", 
         FractionBox["r3", "6"], "-", 
         FractionBox[
          RowBox[{"5", " ", "r4"}], "12"], "-", 
         FractionBox[
          RowBox[{"3", " ", "r5"}], "4"], "-", 
         FractionBox[
          RowBox[{"7", " ", "r6"}], "12"], "+", 
         FractionBox["rtf", 
          RowBox[{"4096", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], "s", " ", 
       SuperscriptBox["M", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["r3", "48"], "+", 
         FractionBox[
          RowBox[{"7", " ", "r4"}], "48"], "+", 
         FractionBox[
          RowBox[{"3", " ", "r5"}], "16"], "+", 
         FractionBox[
          RowBox[{"17", " ", "r6"}], "48"]}], ")"}], 
       SuperscriptBox["s", "2"], 
       SuperscriptBox["M", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["r5", "64"]}], "-", 
         FractionBox[
          RowBox[{"11", " ", "r6"}], "192"]}], ")"}], 
       SuperscriptBox["s", "3"]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8081134352739477`*^9, 3.8081134390023403`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"8f41dcde-ffac-44bb-a2a7-463ad6b1d49e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ret620", "=", 
   RowBox[{"c020", "+", 
    RowBox[{"c120", " ", "L"}], " ", "+", " ", 
    RowBox[{"c220", " ", 
     SuperscriptBox["L", "2"]}], "+", 
    RowBox[{"c320", " ", 
     SuperscriptBox["L", "3"]}], "+", 
    RowBox[{"c420", " ", 
     SuperscriptBox["L", "4"]}], "+", 
    RowBox[{"cl120", " ", "lr1"}], "+", 
    RowBox[{"cl220", " ", "lr2"}], "+", 
    RowBox[{"cl320", " ", "lr3"}], "+", 
    RowBox[{"cl3220", " ", 
     SuperscriptBox["lr3", "2"]}], "+", 
    RowBox[{"d20", " ", 
     RowBox[{"(", 
      RowBox[{"P3p", "+", "P3m", "-", 
       RowBox[{"L", " ", "P2m"}]}], ")"}]}], "+", "P20"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761325621615653*^9, 3.761325827023849*^9}, {
   3.761325889660077*^9, 3.7613259073154097`*^9}, {3.761325942475336*^9, 
   3.761325960942362*^9}, {3.7613261670399933`*^9, 3.761326168466305*^9}, {
   3.761326210989579*^9, 3.76132621138463*^9}, {3.7613311952484093`*^9, 
   3.761331211425661*^9}, {3.761331359821413*^9, 3.7613313707520237`*^9}, {
   3.7613317415007*^9, 3.761331772533682*^9}, {3.761331982380763*^9, 
   3.761331994541745*^9}, {3.761332281798324*^9, 3.7613322916984987`*^9}, {
   3.761388514869727*^9, 3.761388516871653*^9}, {3.761388558309186*^9, 
   3.7613885850920267`*^9}, {3.761388634175208*^9, 3.761388706766088*^9}, {
   3.761388746587616*^9, 3.761388900417816*^9}, 3.761388935682971*^9, {
   3.761388991519*^9, 3.761389030971827*^9}, {3.761389145984791*^9, 
   3.7613891482521887`*^9}, {3.761389224667943*^9, 3.761389226250176*^9}, {
   3.7613894149312563`*^9, 3.761389416556549*^9}, {3.761389465155751*^9, 
   3.761389472711145*^9}, {3.76139061842358*^9, 3.761390623447823*^9}, {
   3.761570328405405*^9, 3.7615703284161253`*^9}, {3.7617175606810303`*^9, 
   3.7617175995249453`*^9}, 3.761717776586874*^9, {3.76171825255553*^9, 
   3.7617182556464577`*^9}, {3.7617184313965607`*^9, 3.761718442748064*^9}, {
   3.7617185498356047`*^9, 3.761718558022838*^9}, {3.761718588774026*^9, 
   3.7617185889657516`*^9}, 3.761718656423728*^9, {3.761730043353792*^9, 
   3.7617300476107607`*^9}, 3.808112738149198*^9, {3.8081133867792*^9, 
   3.808113443850264*^9}, 3.808113881876889*^9, {3.808115162161325*^9, 
   3.808115162240802*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"59612a98-8da0-48b1-80cf-9e5a99013193"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Imt620", "=", 
   RowBox[{"2", " ", "\[Sigma]", " ", "t220", " ", "Ret420"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.808116111129636*^9, 3.808116112109014*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"33d200ac-4768-4bba-8edd-1a40ad67abbc"]
}, Closed]],

Cell[CellGroupData[{

Cell["t11", "Subsection",
 CellChangeTimes->{{3.761388429675561*^9, 3.7613884321766567`*^9}, {
  3.76139065480369*^9, 3.761390660083301*^9}, {3.761570315175164*^9, 
  3.761570317431841*^9}, {3.7617171573878603`*^9, 3.76171716002176*^9}, {
  3.761733875172143*^9, 
  3.7617338756016397`*^9}},ExpressionUUID->"caf91c42-3b45-4abd-baf9-\
47b47151080b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c011", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6370099200", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7372800", "  ", 
       SuperscriptBox["\[Pi]", "2"], 
       SuperscriptBox["M", "10"]}], "+", 
      RowBox[{"704", "  ", 
       RowBox[{"(", 
        RowBox[{"178753", "-", 
         RowBox[{"17280", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "8"], " ", "s"}], "+", 
      RowBox[{"128", "  ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3765", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", "825499"}], ")"}], 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"7303133", "+", 
         RowBox[{"246120", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["s", "3"]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"572531", "+", 
         RowBox[{"28840", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"654787", "+", 
         RowBox[{"38880", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["s", "5"]}], "-", 
      RowBox[{"120", " ", "s", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["M", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"714048", " ", 
          SuperscriptBox["M", "8"]}], "-", 
         RowBox[{"518888", " ", 
          SuperscriptBox["M", "6"], " ", "s"}], "+", 
         RowBox[{"229588", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["s", "2"]}], "-", 
         RowBox[{"65468", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["s", "3"]}], "+", 
         RowBox[{"6633", " ", 
          SuperscriptBox["s", "4"]}], "-", 
         RowBox[{"300", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"s", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"29", " ", 
             SuperscriptBox["M", "4"]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["M", "2"], " ", "s"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["s", "2"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["M", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.761327784295988*^9, 3.761327794710988*^9}, {
   3.761327893492011*^9, 3.761328040750162*^9}, {3.761328194391584*^9, 
   3.761328223219705*^9}, {3.761328280137673*^9, 3.761328408324863*^9}, {
   3.76132843924609*^9, 3.7613284460035143`*^9}, {3.761328493711063*^9, 
   3.7613285081848288`*^9}, {3.761328619999324*^9, 3.761328626292095*^9}, {
   3.761328691778693*^9, 3.761328718706628*^9}, {3.7613289914590473`*^9, 
   3.761329005136318*^9}, {3.761331676279523*^9, 3.761331676768248*^9}, 
   3.761332276973351*^9, {3.761388470198114*^9, 3.7613884816229343`*^9}, 
   3.7615703283798523`*^9, 3.7617358023866873`*^9, {3.76173662568633*^9, 
   3.761736729320764*^9}, {3.761738066722321*^9, 3.761738068560565*^9}, 
   3.808112740126848*^9, {3.808113506490547*^9, 3.808113507146405*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"032142cd-dd09-43f0-8ade-8cb20f3c06f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c111", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"53084160", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], " ", "\[Sigma]", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3840", "  ", 
       RowBox[{"(", 
        RowBox[{"20", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "10"]}], "+", 
      RowBox[{"80", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1356", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", "8977"}], ")"}], 
       SuperscriptBox["M", "8"], " ", " ", "s"}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"(", 
        RowBox[{"52063", "-", 
         RowBox[{"1032", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"360", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", "186289"}], ")"}], 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["s", "3"]}], "+", 
      RowBox[{"78734", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "4"]}], "-", 
      RowBox[{"6633", " ", 
       SuperscriptBox["s", "5"]}], "+", 
      RowBox[{"600", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"348", " ", 
          SuperscriptBox["M", "8"]}], "-", 
         RowBox[{"710", " ", 
          SuperscriptBox["M", "6"], " ", "s"}], "+", 
         RowBox[{"393", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["s", "2"]}], "-", 
         RowBox[{"100", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["s", "3"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["s", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["M", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.761328770513732*^9, 3.761328771215809*^9}, 
   3.761328912467969*^9, 3.761328973749798*^9, {3.761329014621924*^9, 
   3.76132906400953*^9}, {3.761329108500087*^9, 3.76132913538002*^9}, {
   3.7613291974711237`*^9, 3.7613291978665257`*^9}, {3.761329232589666*^9, 
   3.7613292817782803`*^9}, {3.761329318979452*^9, 3.761329338026668*^9}, {
   3.761331694406557*^9, 3.7613316948970947`*^9}, 3.761332277570561*^9, {
   3.761388488427576*^9, 3.761388491345386*^9}, {3.7613891034529676`*^9, 
   3.7613891251923933`*^9}, 3.7613894365619497`*^9, 3.761570328384717*^9, 
   3.761735802392846*^9, {3.7617365462513514`*^9, 3.761736588250402*^9}, {
   3.76173805973318*^9, 3.7617380629084387`*^9}, 3.808112740468458*^9, {
   3.808113509930182*^9, 3.8081135104260273`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"6e2d0967-549c-4dd4-b6bf-21a64795009b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c211", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"4096", " ", 
      SuperscriptBox["M", "12"]}], "-", 
     RowBox[{"108", "  ", 
      RowBox[{"(", 
       RowBox[{"137", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
      SuperscriptBox["M", "10"], " ", "s"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"10159", "-", 
        RowBox[{"300", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
      SuperscriptBox["M", "8"], " ", 
      SuperscriptBox["s", "2"]}], "+", 
     RowBox[{"60", "  ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "-", "133"}], ")"}], 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["s", "3"]}], "+", 
     RowBox[{"2995", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["s", "4"]}], "-", 
     RowBox[{"590", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["s", "5"]}], "+", 
     RowBox[{"45", " ", 
      SuperscriptBox["s", "6"]}], "+", 
     RowBox[{"120", " ", 
      SuperscriptBox["M", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"29", " ", 
         SuperscriptBox["M", "2"]}], "-", "s"}], ")"}], " ", "s", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], 
    RowBox[{"884736", " ", 
     SuperscriptBox["\[Pi]", "5"], 
     SuperscriptBox["F", "6"], " ", "s", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}], "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.761328770513732*^9, 3.761328771215809*^9}, 
   3.761328912467969*^9, 3.761328973749798*^9, {3.761329014621924*^9, 
   3.76132906400953*^9}, {3.761329108500087*^9, 3.76132913538002*^9}, {
   3.7613291974711237`*^9, 3.7613291978665257`*^9}, {3.761329232589666*^9, 
   3.7613292817782803`*^9}, {3.761329318979452*^9, 3.761329366715025*^9}, 
   3.761329626981441*^9, 3.761329737528796*^9, {3.761329771040701*^9, 
   3.761329854768775*^9}, 3.761329931390629*^9, {3.7613300397635117`*^9, 
   3.761330059023065*^9}, {3.761330124815926*^9, 3.761330159932131*^9}, {
   3.761331706558155*^9, 3.7613317070325613`*^9}, 3.761332278231453*^9, {
   3.761388496366561*^9, 3.761388500895732*^9}, {3.761389196754649*^9, 
   3.761389213176401*^9}, 3.761389432401765*^9, 3.7615703283897457`*^9, 
   3.7617358023998528`*^9, {3.7617364814608297`*^9, 3.761736512177434*^9}, 
   3.808112740812113*^9, {3.8081135116099586`*^9, 3.808113512089848*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"873ad9bf-2311-498b-91f4-9a55fb8de1fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c311", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"95", " ", 
         SuperscriptBox["M", "2"]}], "-", 
        RowBox[{"16", "s"}]}], ")"}]}], 
     RowBox[{"36864", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "4"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         SuperscriptBox["M", "6"]}], "-", 
        RowBox[{"314", " ", 
         SuperscriptBox["M", "4"], " ", "s"}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["s", "3"]}]}], ")"}]}], 
     RowBox[{"221184", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], " ", "\[Sigma]", " ", "s", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7617369563877783`*^9, 3.761737046442341*^9}, 
   3.808112741324122*^9, {3.808113513274021*^9, 3.808113513817893*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"e76d363c-55f4-415f-857b-653694e19d78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c411", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", 
         SuperscriptBox["M", "4"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["M", "2"], " ", "s"}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}]}], 
     RowBox[{"147456", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761328770513732*^9, 3.761328771215809*^9}, 
   3.761328912467969*^9, 3.761328973749798*^9, {3.761329014621924*^9, 
   3.76132906400953*^9}, {3.761329108500087*^9, 3.76132913538002*^9}, {
   3.7613291974711237`*^9, 3.7613291978665257`*^9}, {3.761329232589666*^9, 
   3.7613292817782803`*^9}, {3.761329318979452*^9, 3.761329366715025*^9}, 
   3.761329626981441*^9, 3.761329737528796*^9, {3.761329771040701*^9, 
   3.761329854768775*^9}, 3.761329931390629*^9, {3.7613300397635117`*^9, 
   3.761330059023065*^9}, {3.761330124815926*^9, 3.7613301933832684`*^9}, 
   3.761330471503766*^9, {3.761330505314541*^9, 3.7613305615764027`*^9}, {
   3.761330648148192*^9, 3.7613306858609447`*^9}, {3.761330735013569*^9, 
   3.761330788641549*^9}, 3.761330825894266*^9, {3.7613309332598333`*^9, 
   3.761330976981101*^9}, 3.761331020221806*^9, 3.7613310992127123`*^9, {
   3.7613311359195423`*^9, 3.761331157154228*^9}, {3.7613317254549837`*^9, 
   3.7613317259190063`*^9}, 3.761332279913043*^9, {3.761388509751101*^9, 
   3.761388509927246*^9}, 3.7615703284002113`*^9, 3.7617358024128723`*^9, 
   3.808112741707631*^9, {3.8081135152098017`*^9, 3.8081135157216883`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"f906a7ee-f76e-4a7f-8516-6f306aca3189"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl111", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"116", " ", 
           SuperscriptBox["M", "4"]}], "-", 
          RowBox[{"11", " ", 
           SuperscriptBox["M", "2"], " ", "s"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["F", "6"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"s", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}]}], ")"}], "2"]}]]}], " ", 
     SuperscriptBox["L", "2"]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"1840", " ", 
        SuperscriptBox["M", "8"]}], "-", 
       RowBox[{"8780", " ", 
        SuperscriptBox["M", "6"], " ", "s"}], "+", 
       RowBox[{"5498", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["s", "2"]}], "-", 
       RowBox[{"1594", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["s", "3"]}], "+", 
       RowBox[{"153", " ", 
        SuperscriptBox["s", "4"]}]}], 
      RowBox[{"46080", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], " ", "\[Sigma]"}]], " ", "L"}],
     "+", 
    FractionBox[
     RowBox[{
      RowBox[{"1213056", " ", 
       SuperscriptBox["M", "8"]}], "-", 
      RowBox[{"1003536", " ", 
       SuperscriptBox["M", "6"], " ", "s"}], "+", 
      RowBox[{"426916", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"112736", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "3"]}], "+", 
      RowBox[{"10531", " ", 
       SuperscriptBox["s", "4"]}]}], 
     RowBox[{"2764800", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"], 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"628", " ", 
         SuperscriptBox["M", "4"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["M", "2"], " ", "s"}], "+", 
        RowBox[{"153", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"46080", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.76132179885455*^9, 3.7613218201470833`*^9}, {
   3.761321871522616*^9, 3.761322058682757*^9}, {3.761322121339487*^9, 
   3.761322153934227*^9}, {3.7613222260798817`*^9, 3.76132225638299*^9}, {
   3.761322287740328*^9, 3.761322309437193*^9}, {3.761322345827046*^9, 
   3.761322661619372*^9}, {3.761322749108617*^9, 3.761322769072393*^9}, {
   3.7613228464272614`*^9, 3.761323098199017*^9}, {3.761323178275085*^9, 
   3.761323187221868*^9}, {3.7613232303388453`*^9, 3.7613232703923492`*^9}, {
   3.761323975841448*^9, 3.761323980724271*^9}, {3.761324698133688*^9, 
   3.761324703966845*^9}, 3.761332271416078*^9, {3.761388439054613*^9, 
   3.7613884428806868`*^9}, 3.761570328318812*^9, {3.76173420997536*^9, 
   3.761734354450098*^9}, 3.7617356974033422`*^9, {3.76173574566406*^9, 
   3.761735745667481*^9}, {3.761736445548292*^9, 3.7617364496376266`*^9}, 
   3.8081127392125587`*^9, {3.808113486186277*^9, 3.808113486362052*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"6136bd9d-8c9a-4f84-a0ca-b0f9329028b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl211", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "s"}], "-", 
         RowBox[{"33", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["M", "2"]}], "+", "s"}], ")"}]}], 
      RowBox[{"1536", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], "  ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}], "2"]}]], " ", 
     SuperscriptBox["L", "2"]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        RowBox[{"20960", " ", 
         SuperscriptBox["M", "8"]}], "-", 
        RowBox[{"31220", " ", 
         SuperscriptBox["M", "6"], " ", "s"}], "+", 
        RowBox[{"14602", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["s", "2"]}], "-", 
        RowBox[{"3406", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["s", "3"]}], "+", 
        RowBox[{"297", " ", 
         SuperscriptBox["s", "4"]}]}]}], 
      RowBox[{"92160", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", "\[Sigma]", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}]}]], "L"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"2694144", " ", 
       SuperscriptBox["M", "8"]}], "-", 
      RowBox[{"2309664", " ", 
       SuperscriptBox["M", "6"], " ", "s"}], "+", 
      RowBox[{"984284", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"240964", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "3"]}], "+", 
      RowBox[{"21419", " ", 
       SuperscriptBox["s", "4"]}]}], 
     RowBox[{"5529600", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"], "  ", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1272", " ", 
         SuperscriptBox["M", "4"]}], "-", 
        RowBox[{"436", " ", 
         SuperscriptBox["M", "2"], " ", "s"}], "+", 
        RowBox[{"297", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"92160", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761735941921411*^9, 3.761735976365752*^9}, {
   3.761736018542026*^9, 3.761736064125153*^9}, 3.808112739404772*^9, {
   3.8081134872428417`*^9, 3.808113487450878*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"3118f6de-9da9-4c3d-bed1-0cd57483ef80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl311", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", 
        SuperscriptBox["M", "10"]}], 
       RowBox[{"64", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["F", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"s", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}]}], ")"}], "2"]}]]}], 
     SuperscriptBox["L", "2"]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"5", 
       SuperscriptBox["M", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["M", "4"]}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["M", "2"], " ", "s"}], "+", 
         SuperscriptBox["s", "2"]}], ")"}]}], 
      RowBox[{"768", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", "\[Sigma]", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}]}]], "L"}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "4"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"496", " ", 
         SuperscriptBox["M", "4"]}], "-", 
        RowBox[{"218", " ", 
         SuperscriptBox["M", "2"], " ", "s"}], "+", 
        SuperscriptBox["s", "2"]}], ")"}]}], 
     RowBox[{"4608", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["M", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"768", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761736165868335*^9, 3.761736294410893*^9}, 
   3.8081127395809383`*^9, {3.808113488267549*^9, 3.808113488458953*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"7257b8b5-bb31-484d-bffb-dd6b48133136"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d11", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "6"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", "s"}], "-", 
       RowBox[{"95", " ", 
        SuperscriptBox["M", "2"]}]}], ")"}]}], 
    RowBox[{"9216", " ", 
     SuperscriptBox["\[Pi]", "5"], 
     SuperscriptBox["F", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"]}]}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.761324993438737*^9, 3.761324995768961*^9}, {
   3.7613251322646*^9, 3.761325208387884*^9}, {3.761325238760013*^9, 
   3.76132524240101*^9}, {3.7613252753888407`*^9, 3.7613252799379396`*^9}, {
   3.761325333959878*^9, 3.761325337172914*^9}, {3.7613253686927156`*^9, 
   3.761325452239221*^9}, {3.761331959480494*^9, 3.761331959794095*^9}, 
   3.761332068489534*^9, 3.76133227629634*^9, {3.761388467956436*^9, 
   3.7613884681413393`*^9}, 3.7613894792138033`*^9, 3.761570328373437*^9, 
   3.761735802379788*^9, 3.808112739941016*^9, {3.808113494633925*^9, 
   3.808113496057654*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"af915ba5-d51f-4bfd-8222-a2feabe7e84b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P11", "=", 
   RowBox[{
    FractionBox["1", "\[Pi]"], 
    FractionBox[
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"4", 
        SuperscriptBox["M", "2"]}]}], ")"}], 
     SuperscriptBox["F", "6"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["r2", "96"], "+", 
         FractionBox["r3", "24"], "-", 
         FractionBox["r4", "24"], "+", 
         RowBox[{"3", 
          FractionBox["r5", "20"]}], "-", 
         FractionBox["r6", "60"], "-", 
         FractionBox["rtf", 
          RowBox[{"12288", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], 
       SuperscriptBox["M", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"-", "r3"}], "96"], "+", 
         FractionBox["r4", "32"], "-", 
         RowBox[{"3", 
          FractionBox["r5", "40"]}], "+", 
         FractionBox["r6", "120"]}], ")"}], "s", " ", 
       SuperscriptBox["M", "2"]}], "+", 
      RowBox[{
       FractionBox["3", "320"], 
       RowBox[{"(", 
        RowBox[{"r5", "+", "r6"}], ")"}], 
       SuperscriptBox["s", "2"]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.808113566553314*^9, 3.80811356864959*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"d4ac2cf2-0f96-40db-8eb9-48f6e04766e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ret611", "=", 
   RowBox[{"c011", "+", 
    RowBox[{"c111", " ", "L"}], " ", "+", " ", 
    RowBox[{"c211", " ", 
     SuperscriptBox["L", "2"]}], "+", 
    RowBox[{"c311", " ", 
     SuperscriptBox["L", "3"]}], "+", 
    RowBox[{"c411", " ", 
     SuperscriptBox["L", "4"]}], "+", 
    RowBox[{"cl111", " ", "lr1"}], "+", 
    RowBox[{"cl211", " ", "lr2"}], "+", 
    RowBox[{"cl311", " ", "lr3"}], " ", "+", 
    RowBox[{"d11", 
     RowBox[{"(", 
      RowBox[{"P3p", "+", "P3m", "-", 
       RowBox[{"L", " ", "P2m"}]}], ")"}]}], "+", "P11"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761325621615653*^9, 3.761325827023849*^9}, {
   3.761325889660077*^9, 3.7613259073154097`*^9}, {3.761325942475336*^9, 
   3.761325960942362*^9}, {3.7613261670399933`*^9, 3.761326168466305*^9}, {
   3.761326210989579*^9, 3.76132621138463*^9}, {3.7613311952484093`*^9, 
   3.761331211425661*^9}, {3.761331359821413*^9, 3.7613313707520237`*^9}, {
   3.7613317415007*^9, 3.761331772533682*^9}, {3.761331982380763*^9, 
   3.761331994541745*^9}, {3.761332281798324*^9, 3.7613322916984987`*^9}, {
   3.761388514869727*^9, 3.761388516871653*^9}, {3.761388558309186*^9, 
   3.7613885850920267`*^9}, {3.761388634175208*^9, 3.761388706766088*^9}, {
   3.761388746587616*^9, 3.761388900417816*^9}, 3.761388935682971*^9, {
   3.761388991519*^9, 3.761389030971827*^9}, {3.761389145984791*^9, 
   3.7613891482521887`*^9}, {3.761389224667943*^9, 3.761389226250176*^9}, {
   3.7613894149312563`*^9, 3.761389416556549*^9}, {3.761389465155751*^9, 
   3.761389472711145*^9}, {3.76139061842358*^9, 3.761390623447823*^9}, {
   3.761570328405405*^9, 3.7615703284161253`*^9}, 3.808112742212459*^9, {
   3.80811352685889*^9, 3.8081135806656437`*^9}, 3.80811388998658*^9, {
   3.808114178918579*^9, 3.808114184982375*^9}, {3.8081151346894493`*^9, 
   3.808115134769395*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"59612a98-8da0-48b1-80cf-9e5a99013193"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Imt611", "=", 
   RowBox[{"2", "\[Sigma]", " ", "t211", " ", "Ret411"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761388550554895*^9, 3.761388550751666*^9}, 
   3.76157032842135*^9, {3.761734395939281*^9, 3.761734526262455*^9}, {
   3.7617345627913733`*^9, 3.7617345631251373`*^9}, {3.761734639707584*^9, 
   3.761734719011689*^9}, {3.761734752439126*^9, 3.761734773460993*^9}, {
   3.761735640068139*^9, 3.761735647783216*^9}, 3.808112742692564*^9, 
   3.8081141640190487`*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"522ca322-96c6-47dc-9050-0a896ba643e5"]
}, Closed]],

Cell[CellGroupData[{

Cell["t02", "Subsection",
 CellChangeTimes->{{3.7617338208648*^9, 3.7617338214686117`*^9}, {
  3.7620982708313704`*^9, 
  3.7620982727394342`*^9}},ExpressionUUID->"3bf98c2f-5001-4a2d-835a-\
9d6b2c6e517c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c002", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3185049600", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2048", " ", 
       RowBox[{"(", 
        RowBox[{"45323", "+", 
         RowBox[{"3240", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "10"]}], "-", 
      RowBox[{"64", " ", 
       RowBox[{"(", 
        RowBox[{"430069", "+", 
         RowBox[{"171975", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "8"], " ", "s"}], "+", 
      RowBox[{"96", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8900", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", "545299"}], ")"}], 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"176", " ", 
       RowBox[{"(", 
        RowBox[{"66889", "+", 
         RowBox[{"2700", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "4"], 
       SuperscriptBox["s", "3"]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"218861", "+", 
         RowBox[{"13200", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "4"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"11861", "+", 
         RowBox[{"1040", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["s", "5"]}], "-", 
      RowBox[{"120", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["M", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"496896", " ", 
          SuperscriptBox["M", "10"]}], "-", 
         RowBox[{"264104", " ", 
          SuperscriptBox["M", "8"], " ", "s"}], "-", 
         RowBox[{"38356", " ", 
          SuperscriptBox["M", "6"], " ", 
          SuperscriptBox["s", "2"]}], "+", 
         RowBox[{"20916", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["s", "3"]}], "-", 
         RowBox[{"3046", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["s", "4"]}], "+", 
         RowBox[{"157", " ", 
          SuperscriptBox["s", "5"]}], "-", 
         RowBox[{"300", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"s", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}]}], ")"}], "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["M", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.761327784295988*^9, 3.761327794710988*^9}, {
   3.761327893492011*^9, 3.761328040750162*^9}, {3.761328194391584*^9, 
   3.761328223219705*^9}, {3.761328280137673*^9, 3.761328408324863*^9}, {
   3.76132843924609*^9, 3.7613284460035143`*^9}, {3.761328493711063*^9, 
   3.7613285081848288`*^9}, {3.761328619999324*^9, 3.761328626292095*^9}, {
   3.761328691778693*^9, 3.761328718706628*^9}, {3.7613289914590473`*^9, 
   3.761329005136318*^9}, {3.761331676279523*^9, 3.761331676768248*^9}, 
   3.761332276973351*^9, {3.761388470198114*^9, 3.7613884816229343`*^9}, 
   3.7615703283798523`*^9, {3.761717646250971*^9, 3.76171764637675*^9}, {
   3.76171851543471*^9, 3.761718515604474*^9}, {3.761729914055868*^9, 
   3.761729930509041*^9}, {3.761730000531908*^9, 3.7617300277948713`*^9}, {
   3.761733375804921*^9, 3.761733380668601*^9}, {3.7617336979834642`*^9, 
   3.761733757295451*^9}, 3.7617358026214237`*^9, {3.761738008293029*^9, 
   3.7617380144486217`*^9}, {3.761738096205909*^9, 3.761738196830017*^9}, 
   3.762098305208764*^9, {3.762338305690234*^9, 3.762338316398052*^9}, {
   3.762339032523073*^9, 3.762339143055533*^9}, {3.7623391777277107`*^9, 
   3.7623392183711348`*^9}, 3.8081183256042347`*^9, 3.808118373934325*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"25a7164d-26d5-4a69-b77d-3cb386ffcc20"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c102", "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "1440"}], " ", 
      RowBox[{"(", 
       RowBox[{"623", "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
      SuperscriptBox["M", "10"]}], "+", 
     RowBox[{"240", " ", 
      RowBox[{"(", 
       RowBox[{"4159", "+", 
        RowBox[{"441", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
      SuperscriptBox["M", "8"], " ", "s"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"19081", "-", 
        RowBox[{"5760", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["s", "2"]}], "-", 
     RowBox[{"40734", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["s", "3"]}], "+", 
     RowBox[{"3360", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["s", "4"]}], "-", 
     RowBox[{"157", " ", 
      SuperscriptBox["s", "5"]}], "+", 
     RowBox[{"600", " ", 
      SuperscriptBox["M", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"444", " ", 
         SuperscriptBox["M", "8"]}], "-", 
        RowBox[{"580", " ", 
         SuperscriptBox["M", "6"], " ", "s"}], "+", 
        RowBox[{"126", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["s", "2"]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["s", "3"]}], "+", 
        SuperscriptBox["s", "4"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], 
    RowBox[{"26542080", " ", 
     SuperscriptBox["\[Pi]", "5"], 
     SuperscriptBox["F", "6"], "  ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}], "2"], "\[Sigma]", " "}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.761328770513732*^9, 3.761328771215809*^9}, 
   3.761328912467969*^9, 3.761328973749798*^9, {3.761329014621924*^9, 
   3.76132906400953*^9}, {3.761329108500087*^9, 3.76132913538002*^9}, {
   3.7613291974711237`*^9, 3.7613291978665257`*^9}, {3.761329232589666*^9, 
   3.7613292817782803`*^9}, {3.761329318979452*^9, 3.761329338026668*^9}, {
   3.761331694406557*^9, 3.7613316948970947`*^9}, 3.761332277570561*^9, {
   3.761388488427576*^9, 3.761388491345386*^9}, {3.7613891034529676`*^9, 
   3.7613891251923933`*^9}, 3.7613894365619497`*^9, 3.761570328384717*^9, {
   3.761717648097678*^9, 3.761717648222926*^9}, {3.761718518089469*^9, 
   3.761718518280883*^9}, {3.761729856793208*^9, 3.7617298634779243`*^9}, {
   3.761732993061223*^9, 3.76173299727388*^9}, 3.7617331899632196`*^9, 
   3.761733314419847*^9, 3.761733345534357*^9, 3.761735802651595*^9, {
   3.761737910017671*^9, 3.761737960250772*^9}, 3.762098305780842*^9, {
   3.762338261227373*^9, 3.7623382718102903`*^9}, {3.7623388195872307`*^9, 
   3.7623390150295553`*^9}, {3.762339148216894*^9, 3.7623391531934967`*^9}, 
   3.808118325804009*^9, 3.80811837620608*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"9e0f73c6-46a8-483a-abeb-ba5a688a637a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c202", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", "623"}], ")"}], 
        SuperscriptBox["M", "10"]}], " ", "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1487", "-", 
          RowBox[{"105", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
        SuperscriptBox["M", "8"], " ", "s"}], "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7541", "+", 
          RowBox[{"102", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"71", "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["s", "3"]}], "-", 
       RowBox[{"46", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["s", "4"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["s", "5"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["M", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"148", " ", 
           SuperscriptBox["M", "4"]}], "-", 
          RowBox[{"50", " ", 
           SuperscriptBox["M", "2"], " ", "s"}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["s", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["M", "2"], 
          SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}], 
    RowBox[{"442368", " ", 
     SuperscriptBox["\[Pi]", "5"], 
     SuperscriptBox["F", "6"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}], "3"], " "}]]}], ";"}]], "Input",\

 CellChangeTimes->{{3.761328770513732*^9, 3.761328771215809*^9}, 
   3.761328912467969*^9, 3.761328973749798*^9, {3.761329014621924*^9, 
   3.76132906400953*^9}, {3.761329108500087*^9, 3.76132913538002*^9}, {
   3.7613291974711237`*^9, 3.7613291978665257`*^9}, {3.761329232589666*^9, 
   3.7613292817782803`*^9}, {3.761329318979452*^9, 3.761329366715025*^9}, 
   3.761329626981441*^9, 3.761329737528796*^9, {3.761329771040701*^9, 
   3.761329854768775*^9}, 3.761329931390629*^9, {3.7613300397635117`*^9, 
   3.761330059023065*^9}, {3.761330124815926*^9, 3.761330159932131*^9}, {
   3.761331706558155*^9, 3.7613317070325613`*^9}, 3.761332278231453*^9, {
   3.761388496366561*^9, 3.761388500895732*^9}, {3.761389196754649*^9, 
   3.761389213176401*^9}, 3.761389432401765*^9, 3.7615703283897457`*^9, {
   3.761717650956594*^9, 3.761717651082613*^9}, {3.761718520519339*^9, 
   3.761718520681141*^9}, 3.761729822505941*^9, {3.7617308690868883`*^9, 
   3.761730873052574*^9}, 3.761731038713154*^9, {3.7617310979179*^9, 
   3.761731114391695*^9}, 3.7617311704139853`*^9, 3.761735802712344*^9, {
   3.761737870309019*^9, 3.76173789030293*^9}, 3.7620983062753153`*^9, {
   3.762338235610211*^9, 3.762338242725767*^9}, {3.762338676981759*^9, 
   3.762338800311145*^9}, 3.80811832597191*^9, 3.80811837734195*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"54192f33-4ac0-41d1-bf89-14db4ab551b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c302", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"53", " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"32", " ", "s"}]}], ")"}]}], 
      RowBox[{"36864", " ", 
       SuperscriptBox["\[Pi]", "5"], 
       SuperscriptBox["F", "6"], 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"34", " ", 
         SuperscriptBox["M", "4"]}], "-", 
        RowBox[{"147", " ", 
         SuperscriptBox["M", "2"], " ", "s"}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}]}], 
     RowBox[{"36864", 
      SuperscriptBox["\[Pi]", "5"], " ", 
      SuperscriptBox["F", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], "2"], "\[Sigma]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.76173759090676*^9, 3.7617376665607777`*^9}, 
   3.762098307062416*^9, {3.762338212368621*^9, 3.762338217023346*^9}, {
   3.762338429878213*^9, 3.762338433454328*^9}, {3.762338495867847*^9, 
   3.762338498354034*^9}, {3.762338539149981*^9, 3.7623386102135143`*^9}, {
   3.762338640275826*^9, 3.7623386412517*^9}, 3.808118326147378*^9, 
   3.808118378429799*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"5f74f6bc-61f2-4b7d-93ae-3d017f530dcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c402", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"108", " ", 
        SuperscriptBox["M", "6"]}], "-", 
       RowBox[{"140", " ", 
        SuperscriptBox["M", "4"], " ", "s"}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["s", "3"]}]}], ")"}]}], 
    RowBox[{"147456", " ", 
     SuperscriptBox["\[Pi]", "5"], 
     SuperscriptBox["F", "6"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}], "3"], " "}]]}], ";"}]], "Input",\

 CellChangeTimes->{{3.761328770513732*^9, 3.761328771215809*^9}, 
   3.761328912467969*^9, 3.761328973749798*^9, {3.761329014621924*^9, 
   3.76132906400953*^9}, {3.761329108500087*^9, 3.76132913538002*^9}, {
   3.7613291974711237`*^9, 3.7613291978665257`*^9}, {3.761329232589666*^9, 
   3.7613292817782803`*^9}, {3.761329318979452*^9, 3.761329366715025*^9}, 
   3.761329626981441*^9, 3.761329737528796*^9, {3.761329771040701*^9, 
   3.761329854768775*^9}, 3.761329931390629*^9, {3.7613300397635117`*^9, 
   3.761330059023065*^9}, {3.761330124815926*^9, 3.7613301933832684`*^9}, 
   3.761330471503766*^9, {3.761330505314541*^9, 3.7613305615764027`*^9}, {
   3.761330648148192*^9, 3.7613306858609447`*^9}, {3.761330735013569*^9, 
   3.761330788641549*^9}, 3.761330825894266*^9, {3.7613309332598333`*^9, 
   3.761330976981101*^9}, 3.761331020221806*^9, 3.7613310992127123`*^9, {
   3.7613311359195423`*^9, 3.761331157154228*^9}, {3.7613317254549837`*^9, 
   3.7613317259190063`*^9}, 3.761332279913043*^9, {3.761388509751101*^9, 
   3.761388509927246*^9}, 3.7615703284002113`*^9, {3.761717656889657*^9, 
   3.761717657014213*^9}, {3.761718525702806*^9, 3.761718525870579*^9}, 
   3.7617297758656807`*^9, {3.7617301244200783`*^9, 3.761730127800778*^9}, {
   3.761730158068985*^9, 3.7617301851604967`*^9}, 3.761731180136945*^9, 
   3.761735802772353*^9, 3.762098307751111*^9, {3.762338188932122*^9, 
   3.762338195690486*^9}, {3.762338341939539*^9, 3.76233836654843*^9}, 
   3.762338411476207*^9, 3.808118326323575*^9, 3.8081183794856462`*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"7cb2a2fe-637d-40a8-8b37-70d17391aa7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl102", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"72", " ", 
           SuperscriptBox["M", "6"]}], "-", 
          RowBox[{"26", " ", 
           SuperscriptBox["M", "4"], " ", "s"}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["s", "3"]}]}], ")"}]}], 
       RowBox[{"384", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["F", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"s", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}]}], ")"}], "3"]}]]}], 
     SuperscriptBox["L", "2"]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        RowBox[{"4320", " ", 
         SuperscriptBox["M", "10"]}], "-", 
        RowBox[{"10440", " ", 
         SuperscriptBox["M", "8"], " ", "s"}], "+", 
        RowBox[{"4696", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["s", "2"]}], "-", 
        RowBox[{"1746", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["s", "3"]}], "+", 
        RowBox[{"240", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["s", "4"]}], "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["s", "5"]}]}]}], 
      RowBox[{"23040", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["F", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}], "2"], "\[Sigma]"}]], "L"}], 
    "+", 
    FractionBox[
     RowBox[{
      RowBox[{"282624", " ", 
       SuperscriptBox["M", "10"]}], "-", 
      RowBox[{"314976", " ", 
       SuperscriptBox["M", "8"], " ", "s"}], "+", 
      RowBox[{"116056", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"33996", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["s", "3"]}], "+", 
      RowBox[{"3666", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "4"]}], "-", 
      RowBox[{"157", " ", 
       SuperscriptBox["s", "5"]}]}], 
     RowBox[{"460800", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox["F", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], "2"], " "}]], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["M", "2"]}], "-", 
         RowBox[{"13", " ", "s"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}], "2"], " "}], 
      RowBox[{"23040", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["F", "6"], " "}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["M", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7623311649193*^9, 3.76233125008715*^9}, {
   3.7623313162223663`*^9, 3.7623313392137337`*^9}, {3.762331378541201*^9, 
   3.762331480243334*^9}, {3.762331517530554*^9, 3.762331583480877*^9}, 
   3.8081183240527163`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"5d5329cf-4673-42ad-aa85-f5068c16c1f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl202", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"388", " ", 
           SuperscriptBox["M", "6"]}], "-", 
          RowBox[{"144", " ", 
           SuperscriptBox["M", "4"], " ", "s"}], "+", 
          RowBox[{"57", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["s", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["s", "3"]}]}], ")"}]}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["F", "6"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"s", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}]}], ")"}], "3"], " "}]]}], 
     SuperscriptBox["L", "2"]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        RowBox[{"23280", " ", 
         SuperscriptBox["M", "10"]}], "-", 
        RowBox[{"23960", " ", 
         SuperscriptBox["M", "8"], " ", "s"}], "+", 
        RowBox[{"1604", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{"846", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["s", "3"]}], "-", 
        RowBox[{"190", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["s", "4"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["s", "5"]}]}]}], 
      RowBox[{"46080", " ", 
       SuperscriptBox["F", "6"], " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}], "2"], "\[Sigma]"}]], "L"}], 
    "+", 
    FractionBox[
     RowBox[{
      RowBox[{"1150976", " ", 
       SuperscriptBox["M", "10"]}], "-", 
      RowBox[{"680624", " ", 
       SuperscriptBox["M", "8"], " ", "s"}], "+", 
      RowBox[{"10544", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"23896", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["s", "3"]}], "-", 
      RowBox[{"3316", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "4"]}], "+", 
      RowBox[{"157", " ", 
       SuperscriptBox["s", "5"]}]}], 
     RowBox[{"921600", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], "2"]}]], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"44", " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"13", " ", "s"}]}], ")"}]}], 
      RowBox[{"46080", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"]}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["M", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.76233166619495*^9, 3.762331742977788*^9}, {
   3.76233178285742*^9, 3.762331796497278*^9}, {3.762331863531837*^9, 
   3.7623319047382174`*^9}, {3.762331950828964*^9, 3.762331972345838*^9}, 
   3.8081183245401993`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"2ad8d666-7ce4-4eba-9e34-8fbef525238b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl302", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["M", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["M", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["M", "2"], " ", "s"}], "+", 
          SuperscriptBox["s", "2"]}], ")"}]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["F", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"s", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}]}], ")"}], "3"]}]]}], 
     SuperscriptBox["L", "2"]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["M", "8"], "  ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         SuperscriptBox["M", "2"]}], ")"}]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}], "2"], "\[Sigma]"}]], "L"}], 
    "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["M", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"64", " ", 
         SuperscriptBox["M", "4"]}], "-", 
        RowBox[{"38", " ", 
         SuperscriptBox["M", "2"], " ", "s"}], "+", 
        SuperscriptBox["s", "2"]}], ")"}]}], 
     RowBox[{"768", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"], "  ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761324272790441*^9, 3.761324275344967*^9}, {
   3.761324318209997*^9, 3.7613245705886183`*^9}, {3.761324633344413*^9, 
   3.761324671168334*^9}, {3.7613247451033907`*^9, 3.761324760659725*^9}, 
   3.761332272765417*^9, {3.761388460716157*^9, 3.761388460904928*^9}, 
   3.7615703283528013`*^9, {3.761717621821109*^9, 3.7617176219628763`*^9}, {
   3.761718504044114*^9, 3.761718504180498*^9}, 3.761723615541834*^9, {
   3.7617357456528673`*^9, 3.761735745656142*^9}, {3.761737787472993*^9, 
   3.7617377925553417`*^9}, 3.762098303438086*^9, {3.7623321067217827`*^9, 
   3.762332133099657*^9}, {3.762332169672975*^9, 3.76233221227629*^9}, {
   3.7623322568272657`*^9, 3.7623322741249743`*^9}, 3.808118325043839*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"30e0f91f-6dbc-4850-ae6d-6cc9c33ded9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl3202", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.761718416832636*^9, 3.761718420913002*^9}, {
   3.76171850756421*^9, 3.761718507741871*^9}, 3.761718768432811*^9, 
   3.762098303896735*^9, 3.76232911719049*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"6d22347b-6544-42c7-96ed-0bdb41ae28a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d02", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"53", " ", 
        SuperscriptBox["M", "2"]}], "+", 
       RowBox[{"32", " ", "s"}]}], ")"}]}], 
    RowBox[{"9216", 
     SuperscriptBox["\[Pi]", "5"], " ", 
     SuperscriptBox["F", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"4", 
        SuperscriptBox["M", "2"]}]}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.761324993438737*^9, 3.761324995768961*^9}, {
   3.7613251322646*^9, 3.761325208387884*^9}, {3.761325238760013*^9, 
   3.76132524240101*^9}, {3.7613252753888407`*^9, 3.7613252799379396`*^9}, {
   3.761325333959878*^9, 3.761325337172914*^9}, {3.7613253686927156`*^9, 
   3.761325452239221*^9}, {3.761331959480494*^9, 3.761331959794095*^9}, 
   3.761332068489534*^9, 3.76133227629634*^9, {3.761388467956436*^9, 
   3.7613884681413393`*^9}, 3.7613894792138033`*^9, 3.761570328373437*^9, {
   3.761717644532547*^9, 3.761717644689232*^9}, {3.7617185131005793`*^9, 
   3.7617185132864447`*^9}, 3.761729761108735*^9, {3.761734054146565*^9, 
   3.7617340935159197`*^9}, 3.761735802597246*^9, {3.761737697169078*^9, 
   3.761737704187056*^9}, 3.762098304770926*^9, {3.762335406921825*^9, 
   3.762335441273055*^9}, 3.808118325411345*^9, {3.808118360877789*^9, 
   3.8081183613096123`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"84362df6-dc2b-4554-8880-6b8e37e03ec6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P02", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", 
         SuperscriptBox["M", "2"]}]}], ")"}], "2"], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["F", "6"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["r3", "480"], "+", 
         FractionBox[
          RowBox[{"7", "r4"}], "480"], "+", 
         FractionBox["r5", "80"], "-", 
         FractionBox["r6", "240"]}], ")"}], 
       SuperscriptBox["M", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"-", "r5"}], "320"], "+", 
         RowBox[{
          FractionBox["17", "960"], "r6"}]}], ")"}], "s"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.80811841482892*^9, 3.808118417149403*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"1120ca72-a601-4765-ab3b-0f021212358c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ret602", "=", 
   RowBox[{"c002", "+", 
    RowBox[{"c102", " ", "L"}], " ", "+", " ", 
    RowBox[{"c202", " ", 
     SuperscriptBox["L", "2"]}], "+", 
    RowBox[{"c302", " ", 
     SuperscriptBox["L", "3"]}], "+", 
    RowBox[{"c402", " ", 
     SuperscriptBox["L", "4"]}], "+", 
    RowBox[{"cl102", " ", "lr1"}], "+", 
    RowBox[{"cl202", " ", "lr2"}], "+", 
    RowBox[{"cl302", " ", "lr3"}], "+", 
    RowBox[{"cl3202", " ", 
     SuperscriptBox["lr3", "2"]}], "+", 
    RowBox[{"d02", " ", 
     RowBox[{"(", 
      RowBox[{"P3p", "+", "P3m", "-", 
       RowBox[{"L", " ", "P2m"}]}], ")"}]}], "+", "P02"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761325621615653*^9, 3.761325827023849*^9}, {
   3.761325889660077*^9, 3.7613259073154097`*^9}, {3.761325942475336*^9, 
   3.761325960942362*^9}, {3.7613261670399933`*^9, 3.761326168466305*^9}, {
   3.761326210989579*^9, 3.76132621138463*^9}, {3.7613311952484093`*^9, 
   3.761331211425661*^9}, {3.761331359821413*^9, 3.7613313707520237`*^9}, {
   3.7613317415007*^9, 3.761331772533682*^9}, {3.761331982380763*^9, 
   3.761331994541745*^9}, {3.761332281798324*^9, 3.7613322916984987`*^9}, {
   3.761388514869727*^9, 3.761388516871653*^9}, {3.761388558309186*^9, 
   3.7613885850920267`*^9}, {3.761388634175208*^9, 3.761388706766088*^9}, {
   3.761388746587616*^9, 3.761388900417816*^9}, 3.761388935682971*^9, {
   3.761388991519*^9, 3.761389030971827*^9}, {3.761389145984791*^9, 
   3.7613891482521887`*^9}, {3.761389224667943*^9, 3.761389226250176*^9}, {
   3.7613894149312563`*^9, 3.761389416556549*^9}, {3.761389465155751*^9, 
   3.761389472711145*^9}, {3.76139061842358*^9, 3.761390623447823*^9}, {
   3.761570328405405*^9, 3.7615703284161253`*^9}, {3.7617175606810303`*^9, 
   3.7617175995249453`*^9}, 3.761717776586874*^9, {3.76171825255553*^9, 
   3.7617182556464577`*^9}, {3.7617184313965607`*^9, 3.761718442748064*^9}, {
   3.7617185498356047`*^9, 3.761718558022838*^9}, {3.761718588774026*^9, 
   3.7617185889657516`*^9}, 3.761718656423728*^9, {3.761730043353792*^9, 
   3.7617300476107607`*^9}, {3.762098309043809*^9, 3.762098329576425*^9}, {
   3.762098883229999*^9, 3.7620989195732822`*^9}, 3.808118326483892*^9, {
   3.808118409981464*^9, 3.808118483085003*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"7a32156c-e13b-4d83-8d4a-0174ccfce080"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Imt602", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.761734944742016*^9, 3.761735189422752*^9}, {
   3.761735220049337*^9, 3.7617352991926403`*^9}, 3.762098333139368*^9, 
   3.762098393738963*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"178ad73e-217a-438b-8b2f-512839531074"]
}, Closed]],

Cell[CellGroupData[{

Cell["t22", "Subsection",
 CellChangeTimes->{{3.7617338208648*^9, 3.7617338214686117`*^9}, {
  3.762098274885289*^9, 
  3.762098275591769*^9}},ExpressionUUID->"022a8a35-f9f4-46bf-aba8-\
25a3b392ef59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c022", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"31850496000", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2048", " ", 
       RowBox[{"(", 
        RowBox[{"93743", "-", 
         RowBox[{"7200", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "10"]}], "+", 
      RowBox[{"64", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1483800", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", "2420311"}], ")"}], 
       SuperscriptBox["M", "8"], " ", "s"}], "+", 
      RowBox[{"384", " ", 
       RowBox[{"(", 
        RowBox[{"322661", "-", 
         RowBox[{"28675", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"8", 
       RowBox[{"(", 
        RowBox[{"5203013", "+", 
         RowBox[{"314100", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["s", "3"]}], "+", 
      RowBox[{"8", 
       RowBox[{"(", 
        RowBox[{"479273", "+", 
         RowBox[{"50100", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "4"]}], "-", 
      RowBox[{"15", " ", 
       RowBox[{"(", 
        RowBox[{"13553", "+", 
         RowBox[{"1760", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["s", "5"]}], "+", 
      RowBox[{"120", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["M", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1304064", " ", 
          SuperscriptBox["M", "10"]}], "+", 
         RowBox[{"2865896", " ", 
          SuperscriptBox["M", "8"], " ", "s"}], "-", 
         RowBox[{"1380176", " ", 
          SuperscriptBox["M", "6"], " ", 
          SuperscriptBox["s", "2"]}], "+", 
         RowBox[{"487146", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["s", "3"]}], "-", 
         RowBox[{"73616", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["s", "4"]}], "+", 
         RowBox[{"4205", " ", 
          SuperscriptBox["s", "5"]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"14", " ", 
             SuperscriptBox["M", "2"]}], "-", 
            RowBox[{"45", " ", "s"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"s", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}]}], ")"}], "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["M", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.761327784295988*^9, 3.761327794710988*^9}, {
   3.761327893492011*^9, 3.761328040750162*^9}, {3.761328194391584*^9, 
   3.761328223219705*^9}, {3.761328280137673*^9, 3.761328408324863*^9}, {
   3.76132843924609*^9, 3.7613284460035143`*^9}, {3.761328493711063*^9, 
   3.7613285081848288`*^9}, {3.761328619999324*^9, 3.761328626292095*^9}, {
   3.761328691778693*^9, 3.761328718706628*^9}, {3.7613289914590473`*^9, 
   3.761329005136318*^9}, {3.761331676279523*^9, 3.761331676768248*^9}, 
   3.761332276973351*^9, {3.761388470198114*^9, 3.7613884816229343`*^9}, 
   3.7615703283798523`*^9, {3.761717646250971*^9, 3.76171764637675*^9}, {
   3.76171851543471*^9, 3.761718515604474*^9}, {3.761729914055868*^9, 
   3.761729930509041*^9}, {3.761730000531908*^9, 3.7617300277948713`*^9}, {
   3.761733375804921*^9, 3.761733380668601*^9}, {3.7617336979834642`*^9, 
   3.761733757295451*^9}, 3.7617358026214237`*^9, {3.761738008293029*^9, 
   3.7617380144486217`*^9}, {3.761738096205909*^9, 3.761738196830017*^9}, 
   3.762098347119977*^9, {3.7623397183974733`*^9, 3.762339730769718*^9}, {
   3.7623411975000277`*^9, 3.762341339934585*^9}, {3.762341376040183*^9, 
   3.7623414228774223`*^9}, 3.8081183279005404`*^9, 3.8081185624133387`*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"ac7dffa7-7bda-4f7f-967d-39ef1b9422ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c122", "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "1440"}], " ", 
      RowBox[{"(", 
       RowBox[{"2697", "+", 
        RowBox[{"560", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
      SuperscriptBox["M", "10"]}], "+", 
     RowBox[{"23760", " ", 
      RowBox[{"(", 
       RowBox[{"187", "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
      SuperscriptBox["M", "8"], "s"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"28800", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", "623489"}], ")"}], " ", 
      SuperscriptBox["M", "6"], 
      SuperscriptBox["s", "2"]}], "+", 
     RowBox[{"711018", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["s", "3"]}], "-", 
     RowBox[{"82026", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["s", "4"]}], "+", 
     RowBox[{"4205", " ", 
      SuperscriptBox["s", "5"]}], "-", 
     RowBox[{"120", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2100", " ", 
         SuperscriptBox["M", "10"]}], "+", 
        RowBox[{"43850", " ", 
         SuperscriptBox["M", "8"], " ", "s"}], "-", 
        RowBox[{"20664", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{"5922", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["s", "3"]}], "-", 
        RowBox[{"824", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["s", "4"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["s", "5"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], 
    RowBox[{"265420800", " ", 
     SuperscriptBox["\[Pi]", "5"], 
     SuperscriptBox["F", "6"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}], "2"], "\[Sigma]", " "}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.761328770513732*^9, 3.761328771215809*^9}, 
   3.761328912467969*^9, 3.761328973749798*^9, {3.761329014621924*^9, 
   3.76132906400953*^9}, {3.761329108500087*^9, 3.76132913538002*^9}, {
   3.7613291974711237`*^9, 3.7613291978665257`*^9}, {3.761329232589666*^9, 
   3.7613292817782803`*^9}, {3.761329318979452*^9, 3.761329338026668*^9}, {
   3.761331694406557*^9, 3.7613316948970947`*^9}, 3.761332277570561*^9, {
   3.761388488427576*^9, 3.761388491345386*^9}, {3.7613891034529676`*^9, 
   3.7613891251923933`*^9}, 3.7613894365619497`*^9, 3.761570328384717*^9, {
   3.761717648097678*^9, 3.761717648222926*^9}, {3.761718518089469*^9, 
   3.761718518280883*^9}, {3.761729856793208*^9, 3.7617298634779243`*^9}, {
   3.761732993061223*^9, 3.76173299727388*^9}, 3.7617331899632196`*^9, 
   3.761733314419847*^9, 3.761733345534357*^9, 3.761735802651595*^9, {
   3.761737910017671*^9, 3.761737960250772*^9}, 3.76209834768229*^9, {
   3.762339687561499*^9, 3.762339700108204*^9}, {3.762340983596692*^9, 
   3.7623410630823727`*^9}, {3.762341100449666*^9, 3.76234118724188*^9}, 
   3.808118328235862*^9, 3.808118565116963*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"b9fdb5ec-adce-4d3f-ba47-c9ba79aa7b44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c222", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"72", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"40", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", "899"}], ")"}], 
      SuperscriptBox["M", "12"]}], "+", 
     RowBox[{"40", 
      RowBox[{"(", 
       RowBox[{"613", "+", 
        RowBox[{"150", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
      SuperscriptBox["M", "10"], " ", "s"}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"84", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", "8203"}], ")"}], 
      SuperscriptBox["M", "8"], 
      SuperscriptBox["s", "2"]}], "+", 
     RowBox[{"60", "  ", 
      RowBox[{"(", 
       RowBox[{"462", "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["s", "3"]}], "-", 
     RowBox[{"7615", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["s", "4"]}], "+", 
     RowBox[{"914", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["s", "5"]}], "-", 
     RowBox[{"45", " ", 
      SuperscriptBox["s", "6"]}], "-", 
     RowBox[{"120", " ", 
      SuperscriptBox["M", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"35", " ", 
         SuperscriptBox["M", "4"]}], "-", 
        RowBox[{"199", " ", 
         SuperscriptBox["M", "2"], " ", "s"}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], 
    RowBox[{"4423680", " ", 
     SuperscriptBox["\[Pi]", "5"], 
     SuperscriptBox["F", "6"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}], "3"], " "}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.761328770513732*^9, 3.761328771215809*^9}, 
   3.761328912467969*^9, 3.761328973749798*^9, {3.761329014621924*^9, 
   3.76132906400953*^9}, {3.761329108500087*^9, 3.76132913538002*^9}, {
   3.7613291974711237`*^9, 3.7613291978665257`*^9}, {3.761329232589666*^9, 
   3.7613292817782803`*^9}, {3.761329318979452*^9, 3.761329366715025*^9}, 
   3.761329626981441*^9, 3.761329737528796*^9, {3.761329771040701*^9, 
   3.761329854768775*^9}, 3.761329931390629*^9, {3.7613300397635117`*^9, 
   3.761330059023065*^9}, {3.761330124815926*^9, 3.761330159932131*^9}, {
   3.761331706558155*^9, 3.7613317070325613`*^9}, 3.761332278231453*^9, {
   3.761388496366561*^9, 3.761388500895732*^9}, {3.761389196754649*^9, 
   3.761389213176401*^9}, 3.761389432401765*^9, 3.7615703283897457`*^9, {
   3.761717650956594*^9, 3.761717651082613*^9}, {3.761718520519339*^9, 
   3.761718520681141*^9}, 3.761729822505941*^9, {3.7617308690868883`*^9, 
   3.761730873052574*^9}, 3.761731038713154*^9, {3.7617310979179*^9, 
   3.761731114391695*^9}, 3.7617311704139853`*^9, 3.761735802712344*^9, {
   3.761737870309019*^9, 3.76173789030293*^9}, 3.7620983481231833`*^9, {
   3.76233966219761*^9, 3.762339667900549*^9}, {3.762340839009058*^9, 
   3.762340954055114*^9}, 3.808118328747877*^9, 3.808118566236981*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"6f10d6f0-8c2e-4706-a601-b377f45f0a38"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c322", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", "s"}], "-", 
        RowBox[{"41", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}], 
     RowBox[{"36864", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"56", " ", 
         SuperscriptBox["M", "4"]}], "+", 
        RowBox[{"33", " ", 
         SuperscriptBox["M", "2"], " ", "s"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}]}], 
     RowBox[{"18432", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], "  ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], "2"], "\[Sigma]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.76173759090676*^9, 3.7617376665607777`*^9}, 
   3.762098348526107*^9, {3.7623396436781473`*^9, 3.762339647633252*^9}, {
   3.762340720663623*^9, 3.7623408242821703`*^9}, 3.8081183293079853`*^9, 
   3.8081185673246937`*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"89034bb2-233c-4a53-945c-21408e185d45"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c422", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"48", " ", 
        SuperscriptBox["M", "6"]}], "+", 
       RowBox[{"100", " ", 
        SuperscriptBox["M", "4"], " ", "s"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["s", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["s", "3"]}]}], ")"}]}], 
    RowBox[{"147456", " ", 
     SuperscriptBox["\[Pi]", "5"], 
     SuperscriptBox["F", "6"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}], "3"], " "}]]}], ";"}]], "Input",\

 CellChangeTimes->{{3.761328770513732*^9, 3.761328771215809*^9}, 
   3.761328912467969*^9, 3.761328973749798*^9, {3.761329014621924*^9, 
   3.76132906400953*^9}, {3.761329108500087*^9, 3.76132913538002*^9}, {
   3.7613291974711237`*^9, 3.7613291978665257`*^9}, {3.761329232589666*^9, 
   3.7613292817782803`*^9}, {3.761329318979452*^9, 3.761329366715025*^9}, 
   3.761329626981441*^9, 3.761329737528796*^9, {3.761329771040701*^9, 
   3.761329854768775*^9}, 3.761329931390629*^9, {3.7613300397635117`*^9, 
   3.761330059023065*^9}, {3.761330124815926*^9, 3.7613301933832684`*^9}, 
   3.761330471503766*^9, {3.761330505314541*^9, 3.7613305615764027`*^9}, {
   3.761330648148192*^9, 3.7613306858609447`*^9}, {3.761330735013569*^9, 
   3.761330788641549*^9}, 3.761330825894266*^9, {3.7613309332598333`*^9, 
   3.761330976981101*^9}, 3.761331020221806*^9, 3.7613310992127123`*^9, {
   3.7613311359195423`*^9, 3.761331157154228*^9}, {3.7613317254549837`*^9, 
   3.7613317259190063`*^9}, 3.761332279913043*^9, {3.761388509751101*^9, 
   3.761388509927246*^9}, 3.7615703284002113`*^9, {3.761717656889657*^9, 
   3.761717657014213*^9}, {3.761718525702806*^9, 3.761718525870579*^9}, 
   3.7617297758656807`*^9, {3.7617301244200783`*^9, 3.761730127800778*^9}, {
   3.761730158068985*^9, 3.7617301851604967`*^9}, 3.761731180136945*^9, 
   3.761735802772353*^9, 3.7620983490025263`*^9, {3.762339618833218*^9, 
   3.762339623284834*^9}, {3.762339789328409*^9, 3.762339834429305*^9}, 
   3.808118329763359*^9, 3.8081185683646317`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"ef29398a-26f9-4c23-9293-ff04a1c98ec5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl122", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"84", " ", 
          SuperscriptBox["M", "6"]}], "-", 
         RowBox[{"176", " ", 
          SuperscriptBox["M", "4"], " ", "s"}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["s", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["s", "3"]}]}], ")"}]}], 
      RowBox[{"768", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}], "3"]}]], 
     SuperscriptBox["L", "2"]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"5040", " ", 
        SuperscriptBox["M", "10"]}], "+", 
       RowBox[{"32520", " ", 
        SuperscriptBox["M", "8"], " ", "s"}], "-", 
       RowBox[{"17228", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"4950", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["s", "3"]}], "-", 
       RowBox[{"726", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["s", "4"]}], "+", 
       RowBox[{"41", " ", 
        SuperscriptBox["s", "5"]}]}], 
      RowBox[{"46080", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}], "2"], "\[Sigma]"}]], "L"}], 
    "-", 
    FractionBox[
     RowBox[{
      RowBox[{"73728", " ", 
       SuperscriptBox["M", "10"]}], "+", 
      RowBox[{"567696", " ", 
       SuperscriptBox["M", "8"], " ", "s"}], "-", 
      RowBox[{"300176", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"88536", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["s", "3"]}], "-", 
      RowBox[{"12756", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "4"]}], "+", 
      RowBox[{"689", " ", 
       SuperscriptBox["s", "5"]}]}], 
     RowBox[{"921600", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], "2"]}]], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"41", " ", "s"}]}], ")"}]}], 
      RowBox[{"46080", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"]}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["M", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.76132179885455*^9, 3.7613218201470833`*^9}, {
   3.761321871522616*^9, 3.761322058682757*^9}, {3.761322121339487*^9, 
   3.761322153934227*^9}, {3.7613222260798817`*^9, 3.76132225638299*^9}, {
   3.761322287740328*^9, 3.761322309437193*^9}, {3.761322345827046*^9, 
   3.761322661619372*^9}, {3.761322749108617*^9, 3.761322769072393*^9}, {
   3.7613228464272614`*^9, 3.761323098199017*^9}, {3.761323178275085*^9, 
   3.761323187221868*^9}, {3.7613232303388453`*^9, 3.7613232703923492`*^9}, {
   3.761323975841448*^9, 3.761323980724271*^9}, {3.761324698133688*^9, 
   3.761324703966845*^9}, 3.761332271416078*^9, {3.761388439054613*^9, 
   3.7613884428806868`*^9}, 3.761570328318812*^9, {3.761717616513982*^9, 
   3.761717616653055*^9}, {3.761718499360547*^9, 3.761718499562064*^9}, 
   3.7617205369523163`*^9, {3.761735745628209*^9, 3.761735745631598*^9}, {
   3.7617377366523943`*^9, 3.7617377408980923`*^9}, 3.7620983443916073`*^9, {
   3.762332523100607*^9, 3.762332562934922*^9}, {3.7623326091241837`*^9, 
   3.7623326328032722`*^9}, {3.762332675171947*^9, 3.7623326949201307`*^9}, {
   3.7623327378736477`*^9, 3.76233275665536*^9}, 3.762334840474062*^9, {
   3.7623350929275618`*^9, 3.762335112681581*^9}, {3.7623351494325314`*^9, 
   3.762335173130021*^9}, {3.7623352212716103`*^9, 3.762335222444105*^9}, 
   3.808118326668244*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"d28e893d-a021-45fc-a26d-f174f5df1fb2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl222", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"76", " ", 
          SuperscriptBox["M", "6"]}], "-", 
         RowBox[{"348", " ", 
          SuperscriptBox["M", "4"], " ", "s"}], "-", 
         RowBox[{"39", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["s", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["s", "3"]}]}], ")"}]}], 
      RowBox[{"1536", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}], "3"], " "}]], 
     SuperscriptBox["L", "2"]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        RowBox[{"4560", " ", 
         SuperscriptBox["M", "10"]}], "+", 
        RowBox[{"64360", " ", 
         SuperscriptBox["M", "8"], " ", "s"}], "-", 
        RowBox[{"24100", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{"6894", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["s", "3"]}], "-", 
        RowBox[{"922", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["s", "4"]}], "+", 
        RowBox[{"49", " ", 
         SuperscriptBox["s", "5"]}]}]}], 
      RowBox[{"92160", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}], "2"], "\[Sigma]"}]], "L"}], 
    "+", 
    FractionBox[
     RowBox[{
      RowBox[{"163840", " ", 
       SuperscriptBox["M", "10"]}], "-", 
      RowBox[{"1148656", " ", 
       SuperscriptBox["M", "8"], " ", "s"}], "+", 
      RowBox[{"403936", " ", 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"124816", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["s", "3"]}], "+", 
      RowBox[{"16336", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "4"]}], "-", 
      RowBox[{"841", " ", 
       SuperscriptBox["s", "5"]}]}], 
     RowBox[{"1843200", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], "2"]}]], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"40", " ", 
          SuperscriptBox["M", "2"]}], "-", 
         RowBox[{"49", " ", "s"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}], "2"]}], 
      RowBox[{"92160", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"]}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["M", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7613234534758053`*^9, 3.761323480897246*^9}, {
   3.761323588867326*^9, 3.761323804693067*^9}, {3.761323945092433*^9, 
   3.761324065216188*^9}, {3.7613241154415073`*^9, 3.761324212812579*^9}, {
   3.761324712657031*^9, 3.761324735435957*^9}, 3.761332271988927*^9, {
   3.761388448495158*^9, 3.761388452193964*^9}, 3.761570328337413*^9, {
   3.7617176191775*^9, 3.7617176193203382`*^9}, {3.7617185017734632`*^9, 
   3.761718501935144*^9}, 3.761722551940583*^9, {3.7617357456404123`*^9, 
   3.76173574564367*^9}, {3.761737752609467*^9, 3.761737773963811*^9}, 
   3.762098344965303*^9, {3.7623328222120333`*^9, 3.762332925474334*^9}, {
   3.762332997003313*^9, 3.762333067949415*^9}, 3.8081183268363256`*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"bcf2c3eb-b20d-40a8-aab3-bdc0a55114e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl322", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["M", "4"]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["M", "2"], " ", "s"}], "-", 
         SuperscriptBox["s", "2"]}], ")"}]}], 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}], "3"]}]], 
     SuperscriptBox["L", "2"]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"17", " ", "s"}]}], ")"}]}], 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}], "2"], "\[Sigma]"}]], "L"}], 
    "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"256", " ", 
         SuperscriptBox["M", "6"]}], "+", 
        RowBox[{"196", " ", 
         SuperscriptBox["M", "4"], " ", "s"}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["s", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["s", "3"]}]}], ")"}]}], 
     RowBox[{"3072", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox["F", "6"], "  ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761324272790441*^9, 3.761324275344967*^9}, {
   3.761324318209997*^9, 3.7613245705886183`*^9}, {3.761324633344413*^9, 
   3.761324671168334*^9}, {3.7613247451033907`*^9, 3.761324760659725*^9}, 
   3.761332272765417*^9, {3.761388460716157*^9, 3.761388460904928*^9}, 
   3.7615703283528013`*^9, {3.761717621821109*^9, 3.7617176219628763`*^9}, {
   3.761718504044114*^9, 3.761718504180498*^9}, 3.761723615541834*^9, {
   3.7617357456528673`*^9, 3.761735745656142*^9}, {3.761737787472993*^9, 
   3.7617377925553417`*^9}, 3.762098345356986*^9, {3.762333176311365*^9, 
   3.762333290361226*^9}, 3.808118327036008*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"e765f63d-79ba-4d9d-bf28-d3e14f4ef23d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cl3222", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.761718416832636*^9, 3.761718420913002*^9}, {
   3.76171850756421*^9, 3.761718507741871*^9}, 3.761718768432811*^9, 
   3.762098345778775*^9, 3.7623292448023043`*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"629f1f4e-4f36-4c4d-9a1c-40175dc38dfe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d22", "=", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      SuperscriptBox["M", "6"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"41", " ", 
         SuperscriptBox["M", "2"]}], "-", 
        RowBox[{"16", " ", "s"}]}], ")"}]}]}], 
    RowBox[{"9216", " ", 
     SuperscriptBox["\[Pi]", "5"], 
     SuperscriptBox["F", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"4", 
        SuperscriptBox["M", "2"]}]}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.761324993438737*^9, 3.761324995768961*^9}, {
   3.7613251322646*^9, 3.761325208387884*^9}, {3.761325238760013*^9, 
   3.76132524240101*^9}, {3.7613252753888407`*^9, 3.7613252799379396`*^9}, {
   3.761325333959878*^9, 3.761325337172914*^9}, {3.7613253686927156`*^9, 
   3.761325452239221*^9}, {3.761331959480494*^9, 3.761331959794095*^9}, 
   3.761332068489534*^9, 3.76133227629634*^9, {3.761388467956436*^9, 
   3.7613884681413393`*^9}, 3.7613894792138033`*^9, 3.761570328373437*^9, {
   3.761717644532547*^9, 3.761717644689232*^9}, {3.7617185131005793`*^9, 
   3.7617185132864447`*^9}, 3.761729761108735*^9, {3.761734054146565*^9, 
   3.7617340935159197`*^9}, 3.761735802597246*^9, {3.761737697169078*^9, 
   3.761737704187056*^9}, 3.762098346700713*^9, {3.762335562844658*^9, 
   3.762335567467695*^9}, {3.76233560077239*^9, 3.762335627197495*^9}, 
   3.8081183276833057`*^9, {3.808118580076565*^9, 3.808118580556398*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"889ceaf7-8efb-417c-9789-cb457b649525"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P22", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", 
         SuperscriptBox["M", "2"]}]}], ")"}], "2"], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["F", "6"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["r3", "480"], "+", 
         FractionBox["r4", "480"], "+", 
         FractionBox["r5", "80"], "-", 
         FractionBox["r6", "240"]}], ")"}], 
       SuperscriptBox["M", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"-", "r5"}], "320"], "+", 
         RowBox[{
          FractionBox["5", "960"], "r6"}]}], ")"}], "s"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.808118590828259*^9, 3.8081185928125343`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"8e55d990-c556-4cf6-b6b7-66d5684c5f2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ret622", "=", 
   RowBox[{"c022", "+", 
    RowBox[{"c122", " ", "L"}], " ", "+", " ", 
    RowBox[{"c222", " ", 
     SuperscriptBox["L", "2"]}], "+", 
    RowBox[{"c322", " ", 
     SuperscriptBox["L", "3"]}], "+", 
    RowBox[{"c422", " ", 
     SuperscriptBox["L", "4"]}], "+", 
    RowBox[{"cl122", " ", "lr1"}], "+", 
    RowBox[{"cl222", " ", "lr2"}], "+", 
    RowBox[{"cl322", " ", "lr3"}], "+", 
    RowBox[{"cl3222", " ", 
     SuperscriptBox["lr3", "2"]}], "+", 
    RowBox[{"d22", 
     RowBox[{"(", 
      RowBox[{"P3p", "+", "P3m", "-", 
       RowBox[{"L", " ", "P2m"}]}], ")"}]}], "+", "P22"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761325621615653*^9, 3.761325827023849*^9}, {
   3.761325889660077*^9, 3.7613259073154097`*^9}, {3.761325942475336*^9, 
   3.761325960942362*^9}, {3.7613261670399933`*^9, 3.761326168466305*^9}, {
   3.761326210989579*^9, 3.76132621138463*^9}, {3.7613311952484093`*^9, 
   3.761331211425661*^9}, {3.761331359821413*^9, 3.7613313707520237`*^9}, {
   3.7613317415007*^9, 3.761331772533682*^9}, {3.761331982380763*^9, 
   3.761331994541745*^9}, {3.761332281798324*^9, 3.7613322916984987`*^9}, {
   3.761388514869727*^9, 3.761388516871653*^9}, {3.761388558309186*^9, 
   3.7613885850920267`*^9}, {3.761388634175208*^9, 3.761388706766088*^9}, {
   3.761388746587616*^9, 3.761388900417816*^9}, 3.761388935682971*^9, {
   3.761388991519*^9, 3.761389030971827*^9}, {3.761389145984791*^9, 
   3.7613891482521887`*^9}, {3.761389224667943*^9, 3.761389226250176*^9}, {
   3.7613894149312563`*^9, 3.761389416556549*^9}, {3.761389465155751*^9, 
   3.761389472711145*^9}, {3.76139061842358*^9, 3.761390623447823*^9}, {
   3.761570328405405*^9, 3.7615703284161253`*^9}, {3.7617175606810303`*^9, 
   3.7617175995249453`*^9}, 3.761717776586874*^9, {3.76171825255553*^9, 
   3.7617182556464577`*^9}, {3.7617184313965607`*^9, 3.761718442748064*^9}, {
   3.7617185498356047`*^9, 3.761718558022838*^9}, {3.761718588774026*^9, 
   3.7617185889657516`*^9}, 3.761718656423728*^9, {3.761730043353792*^9, 
   3.7617300476107607`*^9}, {3.762098349546234*^9, 3.762098358690281*^9}, {
   3.762098701797781*^9, 3.762098809810012*^9}, 3.808118330348036*^9, {
   3.8081185882690563`*^9, 3.808118637516464*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"e6928fe2-c226-4bbd-bca6-adc19fce21a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Imt622", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.761734944742016*^9, 3.761735189422752*^9}, {
  3.761735220049337*^9, 3.7617352991926403`*^9}, {3.762098362698894*^9, 
  3.762098401865533*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"deb6f7d8-509e-45a2-b7ea-3c4a34769d89"]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1389.75, 767.25},
WindowMargins->{{0, Automatic}, {0, Automatic}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
SpellingDictionaries->{"CorrectWords"->{
 "Bastian\[CloseCurlyQuote]s", "l\[Sigma]", "l\[Rho]"}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a1134443-b8eb-4a3a-92dc-00df29d69810"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 287, 6, 160, "Title",ExpressionUUID->"398b109a-f73d-47a0-88c8-a3edb0ffb10b"],
Cell[CellGroupData[{
Cell[879, 32, 153, 3, 68, "Section",ExpressionUUID->"1c2025a5-88a9-49f0-8650-f8e08ebf9182"],
Cell[CellGroupData[{
Cell[1057, 39, 307, 7, 32, "Item",ExpressionUUID->"6cc3aad4-ace8-41dd-8798-dedc9232e12c"],
Cell[1367, 48, 567, 10, 32, "Item",ExpressionUUID->"47d1c099-d87a-409c-906b-d747c5b37673"],
Cell[1937, 60, 303, 7, 32, "Item",ExpressionUUID->"b4acdaac-b0b6-4f97-8b94-56601e06d498"]
}, Open  ]],
Cell[2255, 70, 2614, 81, 81, "Input",ExpressionUUID->"ace9b3f0-1f21-42e5-b8eb-43f7f1beffe3"]
}, Closed]],
Cell[CellGroupData[{
Cell[4906, 156, 416, 11, 55, "Section",ExpressionUUID->"c2001798-9374-4146-822b-7ca71de5bb3a"],
Cell[5325, 169, 429, 12, 49, "Input",ExpressionUUID->"ad37bbf6-51e3-41f3-b73b-768f9248496d"],
Cell[5757, 183, 453, 13, 49, "Input",ExpressionUUID->"7c5649aa-c8ae-401b-bf1b-fa3c5f2e19cc"],
Cell[6213, 198, 428, 12, 49, "Input",ExpressionUUID->"f7921e19-e128-47dc-bf4b-60da124b5b12"],
Cell[6644, 212, 270, 6, 29, "Input",ExpressionUUID->"705b3362-1a05-4ef6-819c-2f2939fad92c"],
Cell[6917, 220, 270, 6, 29, "Input",ExpressionUUID->"cac2e8cc-6d65-41ab-809e-159483adb5dc"]
}, Closed]],
Cell[CellGroupData[{
Cell[7224, 231, 370, 11, 55, "Section",ExpressionUUID->"86fd09eb-db6e-495f-9863-8f573e0aa3c8"],
Cell[CellGroupData[{
Cell[7619, 246, 278, 5, 54, "Subsection",ExpressionUUID->"e3df5530-8d23-4518-8c1e-8ee832a75a10"],
Cell[7900, 253, 1012, 30, 59, "Input",ExpressionUUID->"e5787c09-6faa-4a37-bb47-6d7b38246227"],
Cell[8915, 285, 717, 21, 48, "Input",ExpressionUUID->"90357319-ac38-49c8-bf77-213408e4345e"],
Cell[9635, 308, 681, 21, 54, "Input",ExpressionUUID->"a33c1655-7081-4d35-bedb-eee05262373e"],
Cell[10319, 331, 602, 16, 48, "Input",ExpressionUUID->"39db2141-38ea-40e2-8d2e-966d81657b0d"],
Cell[10924, 349, 549, 15, 48, "Input",ExpressionUUID->"9c589a94-ae07-473d-ae87-e76ec2487a19"],
Cell[11476, 366, 393, 11, 48, "Input",ExpressionUUID->"c50cecc1-e6b3-4aad-8fd3-c3f3561680cb"],
Cell[11872, 379, 940, 18, 29, "Input",ExpressionUUID->"361ebedc-0169-460d-9fc2-490680caa24b"],
Cell[12815, 399, 678, 17, 49, "Input",ExpressionUUID->"1240dc97-e8e7-4412-a62d-0b6b6c2f12dc"]
}, Closed]],
Cell[CellGroupData[{
Cell[13530, 421, 278, 5, 38, "Subsection",ExpressionUUID->"a0502037-3f55-4dc4-a124-3ad43a94d0cb"],
Cell[13811, 428, 495, 14, 48, "Input",ExpressionUUID->"e284bc5a-0ef2-4e27-a5b9-b7d56922ca53"],
Cell[14309, 444, 521, 15, 48, "Input",ExpressionUUID->"5402ce2d-d95d-4600-8e29-9d6d2a84224a"],
Cell[14833, 461, 341, 9, 48, "Input",ExpressionUUID->"6f8796b6-587e-4543-84b7-42b67f454ee0"],
Cell[15177, 472, 986, 29, 59, "Input",ExpressionUUID->"838efb59-3da2-40d0-99aa-bc3358c7c029"],
Cell[16166, 503, 685, 20, 48, "Input",ExpressionUUID->"4fb6c325-e5f0-46b2-8742-e64d08d2ca18"],
Cell[16854, 525, 631, 19, 54, "Input",ExpressionUUID->"49405366-2c8b-46f4-b88d-2168cff9430d"],
Cell[17488, 546, 844, 17, 29, "Input",ExpressionUUID->"0cc85d0f-9cac-4255-a4fd-ad5c5829110f"],
Cell[18335, 565, 755, 19, 49, "Input",ExpressionUUID->"f054bfcb-6053-4eed-819b-bb760d67f95b"]
}, Closed]],
Cell[CellGroupData[{
Cell[19127, 589, 274, 5, 38, "Subsection",ExpressionUUID->"08c326be-053b-4a38-b663-ce4fbff146a7"],
Cell[19404, 596, 452, 13, 50, "Input",ExpressionUUID->"8b541a87-b727-441a-8118-941c20b17646"],
Cell[19859, 611, 474, 14, 50, "Input",ExpressionUUID->"1aa94fca-7d77-4ec0-9d9b-fba0b17f4531"],
Cell[20336, 627, 329, 7, 29, "Input",ExpressionUUID->"f3ae51da-c25d-4683-8d96-e69d6e5acb13"],
Cell[20668, 636, 777, 23, 52, "Input",ExpressionUUID->"5f2537d3-7906-4acd-987f-0974744e7b76"],
Cell[21448, 661, 747, 22, 52, "Input",ExpressionUUID->"c4693f2d-3def-4cd1-ba34-d0d8b5337c57"],
Cell[22198, 685, 863, 27, 55, "Input",ExpressionUUID->"892183e3-6399-4df5-9068-03d6e5d4109a"],
Cell[23064, 714, 848, 17, 29, "Input",ExpressionUUID->"22356bd5-36ac-4a7a-8ef9-51ebd7a84ecf"],
Cell[23915, 733, 730, 18, 49, "Input",ExpressionUUID->"47b1f00d-91e6-4946-86d9-7727ae3cc855"]
}, Closed]],
Cell[CellGroupData[{
Cell[24682, 756, 273, 5, 38, "Subsection",ExpressionUUID->"3e53179a-3f86-4487-9c25-a23ce04f255b"],
Cell[24958, 763, 476, 14, 50, "Input",ExpressionUUID->"47134d53-a3a6-4975-bb47-c1698de4dd56"],
Cell[25437, 779, 478, 14, 50, "Input",ExpressionUUID->"38d08ae5-50ae-40bf-9dc0-982dd9d1948d"],
Cell[25918, 795, 225, 5, 29, "Input",ExpressionUUID->"b692f49e-4e54-4645-9a53-26486378647f"],
Cell[26146, 802, 1290, 40, 64, "Input",ExpressionUUID->"eea6e951-fd03-49e2-9998-5d0a8bf38c92"],
Cell[27439, 844, 975, 29, 53, "Input",ExpressionUUID->"3bf92e59-7470-4a0b-8f6d-ad752257e2f9"],
Cell[28417, 875, 910, 28, 55, "Input",ExpressionUUID->"4fc091d5-7d61-4037-969e-7fcccb807423"],
Cell[29330, 905, 841, 17, 29, "Input",ExpressionUUID->"cb203eed-bfd2-420f-bf35-d39a6b758ae5"],
Cell[30174, 924, 471, 9, 29, "Input",ExpressionUUID->"fef91188-25df-40db-80e0-7b60ccdb017f"]
}, Closed]],
Cell[CellGroupData[{
Cell[30682, 938, 320, 5, 38, "Subsection",ExpressionUUID->"4a41370f-f317-439c-8d22-386ac84d1329"],
Cell[31005, 945, 480, 14, 50, "Input",ExpressionUUID->"1b505efe-36a5-4efc-9f59-e2fe4e73037b"],
Cell[31488, 961, 477, 14, 50, "Input",ExpressionUUID->"b02ab4f8-40c4-4d8b-8b26-92cce3ee9493"],
Cell[31968, 977, 226, 5, 29, "Input",ExpressionUUID->"bd2a8f3e-07f7-4a6c-830c-0d03fe187bc3"],
Cell[32197, 984, 1348, 41, 64, "Input",ExpressionUUID->"fa1f696b-be47-40de-8476-a32590484be3"],
Cell[33548, 1027, 962, 29, 53, "Input",ExpressionUUID->"26c89a8e-48d1-49dc-896f-8be9f2845ba8"],
Cell[34513, 1058, 948, 29, 55, "Input",ExpressionUUID->"fcee34ae-c435-4662-a6e6-b30e5d12f890"],
Cell[35464, 1089, 894, 18, 29, "Input",ExpressionUUID->"3a45a723-4b55-49c1-bb11-4fef0f483a75"],
Cell[36361, 1109, 493, 9, 29, "Input",ExpressionUUID->"71c89453-4e2c-408c-9249-c9ce90d487ad"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[36903, 1124, 588, 14, 55, "Section",ExpressionUUID->"e77c3c67-b003-46b0-9a02-64651222832e",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[37516, 1142, 202, 4, 54, "Subsection",ExpressionUUID->"6143bbeb-2595-462d-96b0-cad3dec12b5b"],
Cell[37721, 1148, 3650, 89, 113, "Input",ExpressionUUID->"032142cd-dd09-43f0-8ade-8cb20f3c06f9"],
Cell[41374, 1239, 1932, 56, 59, "Input",ExpressionUUID->"ec97b28b-4343-4eca-9f5a-b0569cd15474"],
Cell[43309, 1297, 2712, 61, 64, "Input",ExpressionUUID->"873ad9bf-2311-498b-91f4-9a55fb8de1fd"],
Cell[46024, 1360, 1215, 37, 54, "Input",ExpressionUUID->"d466e765-09d8-444f-8a18-76e979079a3d"],
Cell[47242, 1399, 1840, 37, 54, "Input",ExpressionUUID->"f906a7ee-f76e-4a7f-8516-6f306aca3189"],
Cell[49085, 1438, 3378, 88, 54, "Input",ExpressionUUID->"6136bd9d-8c9a-4f84-a0ca-b0f9329028b1"],
Cell[52466, 1528, 2913, 81, 54, "Input",ExpressionUUID->"84094d65-669c-4f58-aa69-4e18998f97c0"],
Cell[55382, 1611, 2296, 64, 64, "Input",ExpressionUUID->"0f2a4714-7d32-4bb5-87ae-375e31974593"],
Cell[57681, 1677, 411, 12, 48, "Input",ExpressionUUID->"26c09606-08ea-4a37-af61-a415ad2f852d"],
Cell[58095, 1691, 1278, 29, 54, "Input",ExpressionUUID->"af915ba5-d51f-4bfd-8222-a2feabe7e84b"],
Cell[59376, 1722, 1968, 60, 46, "Input",ExpressionUUID->"92cfc0d2-8408-417a-be32-9831a19627d8"],
Cell[61347, 1784, 2426, 44, 29, "Input",ExpressionUUID->"59612a98-8da0-48b1-80cf-9e5a99013193"],
Cell[63776, 1830, 336, 8, 29, "Input",ExpressionUUID->"07ea695a-9b05-4ca3-93f7-5fc962f62bbb"]
}, Closed]],
Cell[CellGroupData[{
Cell[64149, 1843, 151, 3, 38, "Subsection",ExpressionUUID->"e6513857-7ee9-4eac-b32f-3908ac5bd1fd"],
Cell[64303, 1848, 3615, 87, 113, "Input",ExpressionUUID->"032142cd-dd09-43f0-8ade-8cb20f3c06f9"],
Cell[67921, 1937, 2705, 65, 59, "Input",ExpressionUUID->"6e2d0967-549c-4dd4-b6bf-21a64795009b"],
Cell[70629, 2004, 2567, 58, 64, "Input",ExpressionUUID->"873ad9bf-2311-498b-91f4-9a55fb8de1fd"],
Cell[73199, 2064, 1178, 36, 54, "Input",ExpressionUUID->"8677f2c6-b3b6-4e40-af25-19905db0e718"],
Cell[74380, 2102, 1950, 37, 54, "Input",ExpressionUUID->"f906a7ee-f76e-4a7f-8516-6f306aca3189"],
Cell[76333, 2141, 3451, 89, 54, "Input",ExpressionUUID->"6136bd9d-8c9a-4f84-a0ca-b0f9329028b1"],
Cell[79787, 2232, 3087, 84, 54, "Input",ExpressionUUID->"84094d65-669c-4f58-aa69-4e18998f97c0"],
Cell[82877, 2318, 2605, 72, 54, "Input",ExpressionUUID->"0f2a4714-7d32-4bb5-87ae-375e31974593"],
Cell[85485, 2392, 429, 11, 48, "Input",ExpressionUUID->"02e8a962-2c87-40a5-8f8d-e43ed5796939"],
Cell[85917, 2405, 1384, 31, 54, "Input",ExpressionUUID->"af915ba5-d51f-4bfd-8222-a2feabe7e84b"],
Cell[87304, 2438, 1928, 59, 46, "Input",ExpressionUUID->"8f41dcde-ffac-44bb-a2a7-463ad6b1d49e"],
Cell[89235, 2499, 2323, 43, 29, "Input",ExpressionUUID->"59612a98-8da0-48b1-80cf-9e5a99013193"],
Cell[91561, 2544, 283, 7, 29, "Input",ExpressionUUID->"33d200ac-4768-4bba-8edd-1a40ad67abbc"]
}, Closed]],
Cell[CellGroupData[{
Cell[91881, 2556, 348, 6, 38, "Subsection",ExpressionUUID->"caf91c42-3b45-4abd-baf9-47b47151080b"],
Cell[92232, 2564, 3877, 99, 156, "Input",ExpressionUUID->"032142cd-dd09-43f0-8ade-8cb20f3c06f9"],
Cell[96112, 2665, 3018, 76, 115, "Input",ExpressionUUID->"6e2d0967-549c-4dd4-b6bf-21a64795009b"],
Cell[99133, 2743, 2683, 65, 64, "Input",ExpressionUUID->"873ad9bf-2311-498b-91f4-9a55fb8de1fd"],
Cell[101819, 2810, 1436, 42, 54, "Input",ExpressionUUID->"e76d363c-55f4-415f-857b-653694e19d78"],
Cell[103258, 2854, 1933, 39, 55, "Input",ExpressionUUID->"f906a7ee-f76e-4a7f-8516-6f306aca3189"],
Cell[105194, 2895, 3924, 104, 110, "Input",ExpressionUUID->"6136bd9d-8c9a-4f84-a0ca-b0f9329028b1"],
Cell[109121, 3001, 3173, 94, 110, "Input",ExpressionUUID->"3118f6de-9da9-4c3d-bed1-0cd57483ef80"],
Cell[112297, 3097, 2261, 69, 64, "Input",ExpressionUUID->"7257b8b5-bb31-484d-bffb-dd6b48133136"],
Cell[114561, 3168, 1169, 27, 54, "Input",ExpressionUUID->"af915ba5-d51f-4bfd-8222-a2feabe7e84b"],
Cell[115733, 3197, 1356, 42, 50, "Input",ExpressionUUID->"d4ac2cf2-0f96-40db-8eb9-48f6e04766e1"],
Cell[117092, 3241, 1951, 36, 29, "Input",ExpressionUUID->"59612a98-8da0-48b1-80cf-9e5a99013193"],
Cell[119046, 3279, 592, 10, 29, "Input",ExpressionUUID->"522ca322-96c6-47dc-9050-0a896ba643e5"]
}, Closed]],
Cell[CellGroupData[{
Cell[119675, 3294, 204, 4, 38, "Subsection",ExpressionUUID->"3bf98c2f-5001-4a2d-835a-9d6b2c6e517c"],
Cell[119882, 3300, 4284, 105, 157, "Input",ExpressionUUID->"25a7164d-26d5-4a69-b77d-3cb386ffcc20"],
Cell[124169, 3407, 3187, 77, 64, "Input",ExpressionUUID->"9e0f73c6-46a8-483a-abeb-ba5a688a637a"],
Cell[127359, 3486, 3385, 80, 64, "Input",ExpressionUUID->"54192f33-4ac0-41d1-bf89-14db4ab551b9"],
Cell[130747, 3568, 1631, 46, 55, "Input",ExpressionUUID->"5f74f6bc-61f2-4b7d-93ae-3d017f530dcc"],
Cell[132381, 3616, 2374, 47, 55, "Input",ExpressionUUID->"7cb2a2fe-637d-40a8-8b37-70d17391aa7a"],
Cell[134758, 3665, 3609, 106, 101, "Input",ExpressionUUID->"5d5329cf-4673-42ad-aa85-f5068c16c1f9"],
Cell[138370, 3773, 3586, 106, 101, "Input",ExpressionUUID->"2ad8d666-7ce4-4eba-9e34-8fbef525238b"],
Cell[141959, 3881, 2622, 69, 55, "Input",ExpressionUUID->"30e0f91f-6dbc-4850-ae6d-6cc9c33ded9e"],
Cell[144584, 3952, 335, 6, 29, "Input",ExpressionUUID->"6d22347b-6544-42c7-96ed-0bdb41ae28a4"],
Cell[144922, 3960, 1472, 31, 54, "Input",ExpressionUUID->"84362df6-dc2b-4554-8880-6b8e37e03ec6"],
Cell[146397, 3993, 975, 32, 50, "Input",ExpressionUUID->"1120ca72-a601-4765-ab3b-0f021212358c"],
Cell[147375, 4027, 2347, 42, 29, "Input",ExpressionUUID->"7a32156c-e13b-4d83-8d4a-0174ccfce080"],
Cell[149725, 4071, 317, 6, 29, "Input",ExpressionUUID->"178ad73e-217a-438b-8b2f-512839531074"]
}, Closed]],
Cell[CellGroupData[{
Cell[150079, 4082, 200, 4, 38, "Subsection",ExpressionUUID->"022a8a35-f9f4-46bf-aba8-25a3b392ef59"],
Cell[150282, 4088, 4427, 109, 159, "Input",ExpressionUUID->"ac7dffa7-7bda-4f7f-967d-39ef1b9422ed"],
Cell[154712, 4199, 3292, 80, 159, "Input",ExpressionUUID->"b9fdb5ec-adce-4d3f-ba47-c9ba79aa7b44"],
Cell[158007, 4281, 3316, 79, 65, "Input",ExpressionUUID->"6f10d6f0-8c2e-4706-a601-b377f45f0a38"],
Cell[161326, 4362, 1458, 43, 55, "Input",ExpressionUUID->"89034bb2-233c-4a53-945c-21408e185d45"],
Cell[162787, 4407, 2353, 47, 55, "Input",ExpressionUUID->"ef29398a-26f9-4c23-9293-ff04a1c98ec5"],
Cell[165143, 4456, 4620, 119, 102, "Input",ExpressionUUID->"d28e893d-a021-45fc-a26d-f174f5df1fb2"],
Cell[169766, 4577, 4038, 111, 106, "Input",ExpressionUUID->"bcf2c3eb-b20d-40a8-aab3-bdc0a55114e8"],
Cell[173807, 4690, 2660, 73, 55, "Input",ExpressionUUID->"e765f63d-79ba-4d9d-bf28-d3e14f4ef23d"],
Cell[176470, 4765, 338, 6, 29, "Input",ExpressionUUID->"629f1f4e-4f36-4c4d-9a1c-40175dc38dfe"],
Cell[176811, 4773, 1539, 32, 55, "Input",ExpressionUUID->"889ceaf7-8efb-417c-9789-cb457b649525"],
Cell[178353, 4807, 951, 31, 51, "Input",ExpressionUUID->"8e55d990-c556-4cf6-b6b7-66d5684c5f2d"],
Cell[179307, 4840, 2342, 42, 29, "Input",ExpressionUUID->"e6928fe2-c226-4bbd-bca6-adc19fce21a9"],
Cell[181652, 4884, 317, 6, 29, "Input",ExpressionUUID->"deb6f7d8-509e-45a2-b7ea-3c4a34769d89"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


